A Critical Analysis of Least-Squares Tensor Hypercontraction Applied to MP3

The least-squares tensor hypercontraction (LS-THC) approach is a promising method of reducing the high polynomial scaling of wavefunction methods, for example those based on many-body perturbation theory or coupled cluster. Here, we focus on LS-THC-MP3, and identify four variants with differing error and efficiency characteristics. The performance of LS-THC-MP3 is analyzed for regular test systems with up to 40 first-row atoms. We also analyze the size-extensivity/size-consistency and grid- and basis set-dependence of LS-THC-MP3. Overall, the errors observed are favorably small in comparison with standard density fitting, and a more streamlined method of generating grids via pruning is suggested. Practical crossover (the point at which LS-THC-MP3 is cheaper than the canonical method) is achieved around 240 correlated electrons. Despite several drawbacks of LS-THC that have been identified: a small but non-zero size-consistency error, poor description of angular correlation, and potentially large increase of error with basis set size, the results show that LS-THC has significant potential for practical application to MP3 and other wavefunction methods.

==> anc/geoms/alkanes/1/geom.xyz <==
5

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
H   -0.898146239020    0.190525588833    0.000000000000
H    0.898146239020    0.190525588833    0.000000000000


==> anc/geoms/alkanes/10/geom.xyz <==
32

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
H   -6.556467544850   -0.190525588833    0.000000000000
H    6.556467544850    0.190525588833    0.000000000000


==> anc/geoms/alkanes/11/geom.xyz <==
35

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
H   -7.185169912164   -0.190525588833    0.000000000000
H    7.185169912164   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/12/geom.xyz <==
38

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
H   -7.813872279478    0.190525588833    0.000000000000
H    7.813872279478   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/13/geom.xyz <==
41

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
H   -8.442574646793    0.190525588833    0.000000000000
H    8.442574646793    0.190525588833    0.000000000000


==> anc/geoms/alkanes/14/geom.xyz <==
44

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
H   -9.071277014107   -0.190525588833    0.000000000000
H    9.071277014107    0.190525588833    0.000000000000


==> anc/geoms/alkanes/15/geom.xyz <==
47

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
H   -9.699979381421   -0.190525588833    0.000000000000
H    9.699979381421   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/16/geom.xyz <==
50

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
H  -10.328681748736    0.190525588833    0.000000000000
H   10.328681748736   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/17/geom.xyz <==
53

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
H  -10.957384116050    0.190525588833    0.000000000000
H   10.957384116050    0.190525588833    0.000000000000


==> anc/geoms/alkanes/18/geom.xyz <==
56

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
H  -11.586086483364   -0.190525588833    0.000000000000
H   11.586086483364    0.190525588833    0.000000000000


==> anc/geoms/alkanes/19/geom.xyz <==
59

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
H  -12.214788850679   -0.190525588833    0.000000000000
H   12.214788850679   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/2/geom.xyz <==
8

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
H   -1.526848606335   -0.190525588833    0.000000000000
H    1.526848606335    0.190525588833    0.000000000000


==> anc/geoms/alkanes/20/geom.xyz <==
62

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
H  -12.843491217993    0.190525588833    0.000000000000
H   12.843491217993   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/21/geom.xyz <==
65

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
H  -13.472193585307    0.190525588833    0.000000000000
H   13.472193585307    0.190525588833    0.000000000000


==> anc/geoms/alkanes/22/geom.xyz <==
68

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
H  -14.100895952622   -0.190525588833    0.000000000000
H   14.100895952622    0.190525588833    0.000000000000


==> anc/geoms/alkanes/23/geom.xyz <==
71

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
H  -14.729598319936   -0.190525588833    0.000000000000
H   14.729598319936   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/24/geom.xyz <==
74

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
H  -15.358300687251    0.190525588833    0.000000000000
H   15.358300687251   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/25/geom.xyz <==
77

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
H  -15.987003054565    0.190525588833    0.000000000000
H   15.987003054565    0.190525588833    0.000000000000


==> anc/geoms/alkanes/26/geom.xyz <==
80

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
H  -16.615705421879   -0.190525588833    0.000000000000
H   16.615705421879    0.190525588833    0.000000000000


==> anc/geoms/alkanes/27/geom.xyz <==
83

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
H  -17.244407789194   -0.190525588833    0.000000000000
H   17.244407789194   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/28/geom.xyz <==
86

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
H  -17.873110156508    0.190525588833    0.000000000000
H   17.873110156508   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/29/geom.xyz <==
89

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
H  -18.501812523822    0.190525588833    0.000000000000
H   18.501812523822    0.190525588833    0.000000000000


==> anc/geoms/alkanes/3/geom.xyz <==
11

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
H   -2.155550973649   -0.190525588833    0.000000000000
H    2.155550973649   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/30/geom.xyz <==
92

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
H  -19.130514891137   -0.190525588833    0.000000000000
H   19.130514891137    0.190525588833    0.000000000000


==> anc/geoms/alkanes/31/geom.xyz <==
95

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
C  -18.861071019430    0.444559707276    0.000000000000
C   18.861071019430    0.444559707276    0.000000000000
H  -18.861071019430    1.079645003385    0.898146239020
H  -18.861071019430    1.079645003385   -0.898146239020
H   18.861071019430    1.079645003385    0.898146239020
H   18.861071019430    1.079645003385   -0.898146239020
H  -19.759217258451   -0.190525588833    0.000000000000
H   19.759217258451   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/32/geom.xyz <==
98

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
C  -19.489773386745   -0.444559707276    0.000000000000
C   19.489773386745    0.444559707276    0.000000000000
H  -19.489773386745   -1.079645003385    0.898146239020
H  -19.489773386745   -1.079645003385   -0.898146239020
H   19.489773386745    1.079645003385    0.898146239020
H   19.489773386745    1.079645003385   -0.898146239020
H  -20.387919625765    0.190525588833    0.000000000000
H   20.387919625765   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/33/geom.xyz <==
101

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
C  -18.861071019430    0.444559707276    0.000000000000
C   18.861071019430    0.444559707276    0.000000000000
H  -18.861071019430    1.079645003385    0.898146239020
H  -18.861071019430    1.079645003385   -0.898146239020
H   18.861071019430    1.079645003385    0.898146239020
H   18.861071019430    1.079645003385   -0.898146239020
C  -20.118475754059   -0.444559707276    0.000000000000
C   20.118475754059   -0.444559707276    0.000000000000
H  -20.118475754059   -1.079645003385    0.898146239020
H  -20.118475754059   -1.079645003385   -0.898146239020
H   20.118475754059   -1.079645003385    0.898146239020
H   20.118475754059   -1.079645003385   -0.898146239020
H  -21.016621993080    0.190525588833    0.000000000000
H   21.016621993080    0.190525588833    0.000000000000


==> anc/geoms/alkanes/34/geom.xyz <==
104

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
C  -19.489773386745   -0.444559707276    0.000000000000
C   19.489773386745    0.444559707276    0.000000000000
H  -19.489773386745   -1.079645003385    0.898146239020
H  -19.489773386745   -1.079645003385   -0.898146239020
H   19.489773386745    1.079645003385    0.898146239020
H   19.489773386745    1.079645003385   -0.898146239020
C  -20.747178121374    0.444559707276    0.000000000000
C   20.747178121374   -0.444559707276    0.000000000000
H  -20.747178121374    1.079645003385    0.898146239020
H  -20.747178121374    1.079645003385   -0.898146239020
H   20.747178121374   -1.079645003385    0.898146239020
H   20.747178121374   -1.079645003385   -0.898146239020
H  -21.645324360394   -0.190525588833    0.000000000000
H   21.645324360394    0.190525588833    0.000000000000


==> anc/geoms/alkanes/35/geom.xyz <==
107

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
C  -18.861071019430    0.444559707276    0.000000000000
C   18.861071019430    0.444559707276    0.000000000000
H  -18.861071019430    1.079645003385    0.898146239020
H  -18.861071019430    1.079645003385   -0.898146239020
H   18.861071019430    1.079645003385    0.898146239020
H   18.861071019430    1.079645003385   -0.898146239020
C  -20.118475754059   -0.444559707276    0.000000000000
C   20.118475754059   -0.444559707276    0.000000000000
H  -20.118475754059   -1.079645003385    0.898146239020
H  -20.118475754059   -1.079645003385   -0.898146239020
H   20.118475754059   -1.079645003385    0.898146239020
H   20.118475754059   -1.079645003385   -0.898146239020
C  -21.375880488688    0.444559707276    0.000000000000
C   21.375880488688    0.444559707276    0.000000000000
H  -21.375880488688    1.079645003385    0.898146239020
H  -21.375880488688    1.079645003385   -0.898146239020
H   21.375880488688    1.079645003385    0.898146239020
H   21.375880488688    1.079645003385   -0.898146239020
H  -22.274026727708   -0.190525588833    0.000000000000
H   22.274026727708   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/36/geom.xyz <==
110

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
C  -19.489773386745   -0.444559707276    0.000000000000
C   19.489773386745    0.444559707276    0.000000000000
H  -19.489773386745   -1.079645003385    0.898146239020
H  -19.489773386745   -1.079645003385   -0.898146239020
H   19.489773386745    1.079645003385    0.898146239020
H   19.489773386745    1.079645003385   -0.898146239020
C  -20.747178121374    0.444559707276    0.000000000000
C   20.747178121374   -0.444559707276    0.000000000000
H  -20.747178121374    1.079645003385    0.898146239020
H  -20.747178121374    1.079645003385   -0.898146239020
H   20.747178121374   -1.079645003385    0.898146239020
H   20.747178121374   -1.079645003385   -0.898146239020
C  -22.004582856002   -0.444559707276    0.000000000000
C   22.004582856002    0.444559707276    0.000000000000
H  -22.004582856002   -1.079645003385    0.898146239020
H  -22.004582856002   -1.079645003385   -0.898146239020
H   22.004582856002    1.079645003385    0.898146239020
H   22.004582856002    1.079645003385   -0.898146239020
H  -22.902729095023    0.190525588833    0.000000000000
H   22.902729095023   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/37/geom.xyz <==
113

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
C  -18.861071019430    0.444559707276    0.000000000000
C   18.861071019430    0.444559707276    0.000000000000
H  -18.861071019430    1.079645003385    0.898146239020
H  -18.861071019430    1.079645003385   -0.898146239020
H   18.861071019430    1.079645003385    0.898146239020
H   18.861071019430    1.079645003385   -0.898146239020
C  -20.118475754059   -0.444559707276    0.000000000000
C   20.118475754059   -0.444559707276    0.000000000000
H  -20.118475754059   -1.079645003385    0.898146239020
H  -20.118475754059   -1.079645003385   -0.898146239020
H   20.118475754059   -1.079645003385    0.898146239020
H   20.118475754059   -1.079645003385   -0.898146239020
C  -21.375880488688    0.444559707276    0.000000000000
C   21.375880488688    0.444559707276    0.000000000000
H  -21.375880488688    1.079645003385    0.898146239020
H  -21.375880488688    1.079645003385   -0.898146239020
H   21.375880488688    1.079645003385    0.898146239020
H   21.375880488688    1.079645003385   -0.898146239020
C  -22.633285223317   -0.444559707276    0.000000000000
C   22.633285223317   -0.444559707276    0.000000000000
H  -22.633285223317   -1.079645003385    0.898146239020
H  -22.633285223317   -1.079645003385   -0.898146239020
H   22.633285223317   -1.079645003385    0.898146239020
H   22.633285223317   -1.079645003385   -0.898146239020
H  -23.531431462337    0.190525588833    0.000000000000
H   23.531431462337    0.190525588833    0.000000000000


==> anc/geoms/alkanes/38/geom.xyz <==
116

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
C  -19.489773386745   -0.444559707276    0.000000000000
C   19.489773386745    0.444559707276    0.000000000000
H  -19.489773386745   -1.079645003385    0.898146239020
H  -19.489773386745   -1.079645003385   -0.898146239020
H   19.489773386745    1.079645003385    0.898146239020
H   19.489773386745    1.079645003385   -0.898146239020
C  -20.747178121374    0.444559707276    0.000000000000
C   20.747178121374   -0.444559707276    0.000000000000
H  -20.747178121374    1.079645003385    0.898146239020
H  -20.747178121374    1.079645003385   -0.898146239020
H   20.747178121374   -1.079645003385    0.898146239020
H   20.747178121374   -1.079645003385   -0.898146239020
C  -22.004582856002   -0.444559707276    0.000000000000
C   22.004582856002    0.444559707276    0.000000000000
H  -22.004582856002   -1.079645003385    0.898146239020
H  -22.004582856002   -1.079645003385   -0.898146239020
H   22.004582856002    1.079645003385    0.898146239020
H   22.004582856002    1.079645003385   -0.898146239020
C  -23.261987590631    0.444559707276    0.000000000000
C   23.261987590631   -0.444559707276    0.000000000000
H  -23.261987590631    1.079645003385    0.898146239020
H  -23.261987590631    1.079645003385   -0.898146239020
H   23.261987590631   -1.079645003385    0.898146239020
H   23.261987590631   -1.079645003385   -0.898146239020
H  -24.160133829651   -0.190525588833    0.000000000000
H   24.160133829651    0.190525588833    0.000000000000


==> anc/geoms/alkanes/39/geom.xyz <==
119

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
C   -6.287023673143    0.444559707276    0.000000000000
C    6.287023673143    0.444559707276    0.000000000000
H   -6.287023673143    1.079645003385    0.898146239020
H   -6.287023673143    1.079645003385   -0.898146239020
H    6.287023673143    1.079645003385    0.898146239020
H    6.287023673143    1.079645003385   -0.898146239020
C   -7.544428407772   -0.444559707276    0.000000000000
C    7.544428407772   -0.444559707276    0.000000000000
H   -7.544428407772   -1.079645003385    0.898146239020
H   -7.544428407772   -1.079645003385   -0.898146239020
H    7.544428407772   -1.079645003385    0.898146239020
H    7.544428407772   -1.079645003385   -0.898146239020
C   -8.801833142401    0.444559707276    0.000000000000
C    8.801833142401    0.444559707276    0.000000000000
H   -8.801833142401    1.079645003385    0.898146239020
H   -8.801833142401    1.079645003385   -0.898146239020
H    8.801833142401    1.079645003385    0.898146239020
H    8.801833142401    1.079645003385   -0.898146239020
C  -10.059237877030   -0.444559707276    0.000000000000
C   10.059237877030   -0.444559707276    0.000000000000
H  -10.059237877030   -1.079645003385    0.898146239020
H  -10.059237877030   -1.079645003385   -0.898146239020
H   10.059237877030   -1.079645003385    0.898146239020
H   10.059237877030   -1.079645003385   -0.898146239020
C  -11.316642611658    0.444559707276    0.000000000000
C   11.316642611658    0.444559707276    0.000000000000
H  -11.316642611658    1.079645003385    0.898146239020
H  -11.316642611658    1.079645003385   -0.898146239020
H   11.316642611658    1.079645003385    0.898146239020
H   11.316642611658    1.079645003385   -0.898146239020
C  -12.574047346287   -0.444559707276    0.000000000000
C   12.574047346287   -0.444559707276    0.000000000000
H  -12.574047346287   -1.079645003385    0.898146239020
H  -12.574047346287   -1.079645003385   -0.898146239020
H   12.574047346287   -1.079645003385    0.898146239020
H   12.574047346287   -1.079645003385   -0.898146239020
C  -13.831452080916    0.444559707276    0.000000000000
C   13.831452080916    0.444559707276    0.000000000000
H  -13.831452080916    1.079645003385    0.898146239020
H  -13.831452080916    1.079645003385   -0.898146239020
H   13.831452080916    1.079645003385    0.898146239020
H   13.831452080916    1.079645003385   -0.898146239020
C  -15.088856815544   -0.444559707276    0.000000000000
C   15.088856815544   -0.444559707276    0.000000000000
H  -15.088856815544   -1.079645003385    0.898146239020
H  -15.088856815544   -1.079645003385   -0.898146239020
H   15.088856815544   -1.079645003385    0.898146239020
H   15.088856815544   -1.079645003385   -0.898146239020
C  -16.346261550173    0.444559707276    0.000000000000
C   16.346261550173    0.444559707276    0.000000000000
H  -16.346261550173    1.079645003385    0.898146239020
H  -16.346261550173    1.079645003385   -0.898146239020
H   16.346261550173    1.079645003385    0.898146239020
H   16.346261550173    1.079645003385   -0.898146239020
C  -17.603666284802   -0.444559707276    0.000000000000
C   17.603666284802   -0.444559707276    0.000000000000
H  -17.603666284802   -1.079645003385    0.898146239020
H  -17.603666284802   -1.079645003385   -0.898146239020
H   17.603666284802   -1.079645003385    0.898146239020
H   17.603666284802   -1.079645003385   -0.898146239020
C  -18.861071019430    0.444559707276    0.000000000000
C   18.861071019430    0.444559707276    0.000000000000
H  -18.861071019430    1.079645003385    0.898146239020
H  -18.861071019430    1.079645003385   -0.898146239020
H   18.861071019430    1.079645003385    0.898146239020
H   18.861071019430    1.079645003385   -0.898146239020
C  -20.118475754059   -0.444559707276    0.000000000000
C   20.118475754059   -0.444559707276    0.000000000000
H  -20.118475754059   -1.079645003385    0.898146239020
H  -20.118475754059   -1.079645003385   -0.898146239020
H   20.118475754059   -1.079645003385    0.898146239020
H   20.118475754059   -1.079645003385   -0.898146239020
C  -21.375880488688    0.444559707276    0.000000000000
C   21.375880488688    0.444559707276    0.000000000000
H  -21.375880488688    1.079645003385    0.898146239020
H  -21.375880488688    1.079645003385   -0.898146239020
H   21.375880488688    1.079645003385    0.898146239020
H   21.375880488688    1.079645003385   -0.898146239020
C  -22.633285223317   -0.444559707276    0.000000000000
C   22.633285223317   -0.444559707276    0.000000000000
H  -22.633285223317   -1.079645003385    0.898146239020
H  -22.633285223317   -1.079645003385   -0.898146239020
H   22.633285223317   -1.079645003385    0.898146239020
H   22.633285223317   -1.079645003385   -0.898146239020
C  -23.890689957945    0.444559707276    0.000000000000
C   23.890689957945    0.444559707276    0.000000000000
H  -23.890689957945    1.079645003385    0.898146239020
H  -23.890689957945    1.079645003385   -0.898146239020
H   23.890689957945    1.079645003385    0.898146239020
H   23.890689957945    1.079645003385   -0.898146239020
H  -24.788836196966   -0.190525588833    0.000000000000
H   24.788836196966   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/4/geom.xyz <==
14

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
H   -2.784253340964    0.190525588833    0.000000000000
H    2.784253340964   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/40/geom.xyz <==
122

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
C   -5.658321305829    0.444559707276    0.000000000000
C    5.658321305829   -0.444559707276    0.000000000000
H   -5.658321305829    1.079645003385    0.898146239020
H   -5.658321305829    1.079645003385   -0.898146239020
H    5.658321305829   -1.079645003385    0.898146239020
H    5.658321305829   -1.079645003385   -0.898146239020
C   -6.915726040458   -0.444559707276    0.000000000000
C    6.915726040458    0.444559707276    0.000000000000
H   -6.915726040458   -1.079645003385    0.898146239020
H   -6.915726040458   -1.079645003385   -0.898146239020
H    6.915726040458    1.079645003385    0.898146239020
H    6.915726040458    1.079645003385   -0.898146239020
C   -8.173130775087    0.444559707276    0.000000000000
C    8.173130775087   -0.444559707276    0.000000000000
H   -8.173130775087    1.079645003385    0.898146239020
H   -8.173130775087    1.079645003385   -0.898146239020
H    8.173130775087   -1.079645003385    0.898146239020
H    8.173130775087   -1.079645003385   -0.898146239020
C   -9.430535509715   -0.444559707276    0.000000000000
C    9.430535509715    0.444559707276    0.000000000000
H   -9.430535509715   -1.079645003385    0.898146239020
H   -9.430535509715   -1.079645003385   -0.898146239020
H    9.430535509715    1.079645003385    0.898146239020
H    9.430535509715    1.079645003385   -0.898146239020
C  -10.687940244344    0.444559707276    0.000000000000
C   10.687940244344   -0.444559707276    0.000000000000
H  -10.687940244344    1.079645003385    0.898146239020
H  -10.687940244344    1.079645003385   -0.898146239020
H   10.687940244344   -1.079645003385    0.898146239020
H   10.687940244344   -1.079645003385   -0.898146239020
C  -11.945344978973   -0.444559707276    0.000000000000
C   11.945344978973    0.444559707276    0.000000000000
H  -11.945344978973   -1.079645003385    0.898146239020
H  -11.945344978973   -1.079645003385   -0.898146239020
H   11.945344978973    1.079645003385    0.898146239020
H   11.945344978973    1.079645003385   -0.898146239020
C  -13.202749713601    0.444559707276    0.000000000000
C   13.202749713601   -0.444559707276    0.000000000000
H  -13.202749713601    1.079645003385    0.898146239020
H  -13.202749713601    1.079645003385   -0.898146239020
H   13.202749713601   -1.079645003385    0.898146239020
H   13.202749713601   -1.079645003385   -0.898146239020
C  -14.460154448230   -0.444559707276    0.000000000000
C   14.460154448230    0.444559707276    0.000000000000
H  -14.460154448230   -1.079645003385    0.898146239020
H  -14.460154448230   -1.079645003385   -0.898146239020
H   14.460154448230    1.079645003385    0.898146239020
H   14.460154448230    1.079645003385   -0.898146239020
C  -15.717559182859    0.444559707276    0.000000000000
C   15.717559182859   -0.444559707276    0.000000000000
H  -15.717559182859    1.079645003385    0.898146239020
H  -15.717559182859    1.079645003385   -0.898146239020
H   15.717559182859   -1.079645003385    0.898146239020
H   15.717559182859   -1.079645003385   -0.898146239020
C  -16.974963917487   -0.444559707276    0.000000000000
C   16.974963917487    0.444559707276    0.000000000000
H  -16.974963917487   -1.079645003385    0.898146239020
H  -16.974963917487   -1.079645003385   -0.898146239020
H   16.974963917487    1.079645003385    0.898146239020
H   16.974963917487    1.079645003385   -0.898146239020
C  -18.232368652116    0.444559707276    0.000000000000
C   18.232368652116   -0.444559707276    0.000000000000
H  -18.232368652116    1.079645003385    0.898146239020
H  -18.232368652116    1.079645003385   -0.898146239020
H   18.232368652116   -1.079645003385    0.898146239020
H   18.232368652116   -1.079645003385   -0.898146239020
C  -19.489773386745   -0.444559707276    0.000000000000
C   19.489773386745    0.444559707276    0.000000000000
H  -19.489773386745   -1.079645003385    0.898146239020
H  -19.489773386745   -1.079645003385   -0.898146239020
H   19.489773386745    1.079645003385    0.898146239020
H   19.489773386745    1.079645003385   -0.898146239020
C  -20.747178121374    0.444559707276    0.000000000000
C   20.747178121374   -0.444559707276    0.000000000000
H  -20.747178121374    1.079645003385    0.898146239020
H  -20.747178121374    1.079645003385   -0.898146239020
H   20.747178121374   -1.079645003385    0.898146239020
H   20.747178121374   -1.079645003385   -0.898146239020
C  -22.004582856002   -0.444559707276    0.000000000000
C   22.004582856002    0.444559707276    0.000000000000
H  -22.004582856002   -1.079645003385    0.898146239020
H  -22.004582856002   -1.079645003385   -0.898146239020
H   22.004582856002    1.079645003385    0.898146239020
H   22.004582856002    1.079645003385   -0.898146239020
C  -23.261987590631    0.444559707276    0.000000000000
C   23.261987590631   -0.444559707276    0.000000000000
H  -23.261987590631    1.079645003385    0.898146239020
H  -23.261987590631    1.079645003385   -0.898146239020
H   23.261987590631   -1.079645003385    0.898146239020
H   23.261987590631   -1.079645003385   -0.898146239020
C  -24.519392325260   -0.444559707276    0.000000000000
C   24.519392325260    0.444559707276    0.000000000000
H  -24.519392325260   -1.079645003385    0.898146239020
H  -24.519392325260   -1.079645003385   -0.898146239020
H   24.519392325260    1.079645003385    0.898146239020
H   24.519392325260    1.079645003385   -0.898146239020
H  -25.417538564280    0.190525588833    0.000000000000
H   25.417538564280   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/5/geom.xyz <==
17

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
H   -3.412955708278    0.190525588833    0.000000000000
H    3.412955708278    0.190525588833    0.000000000000


==> anc/geoms/alkanes/6/geom.xyz <==
20

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
H   -4.041658075592   -0.190525588833    0.000000000000
H    4.041658075592    0.190525588833    0.000000000000


==> anc/geoms/alkanes/7/geom.xyz <==
23

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
H   -4.670360442907   -0.190525588833    0.000000000000
H    4.670360442907   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/8/geom.xyz <==
26

C   -0.628702367314    0.444559707276    0.000000000000
C    0.628702367314   -0.444559707276    0.000000000000
H   -0.628702367314    1.079645003385    0.898146239020
H   -0.628702367314    1.079645003385   -0.898146239020
H    0.628702367314   -1.079645003385    0.898146239020
H    0.628702367314   -1.079645003385   -0.898146239020
C   -1.886107101943   -0.444559707276    0.000000000000
C    1.886107101943    0.444559707276    0.000000000000
H   -1.886107101943   -1.079645003385    0.898146239020
H   -1.886107101943   -1.079645003385   -0.898146239020
H    1.886107101943    1.079645003385    0.898146239020
H    1.886107101943    1.079645003385   -0.898146239020
C   -3.143511836572    0.444559707276    0.000000000000
C    3.143511836572   -0.444559707276    0.000000000000
H   -3.143511836572    1.079645003385    0.898146239020
H   -3.143511836572    1.079645003385   -0.898146239020
H    3.143511836572   -1.079645003385    0.898146239020
H    3.143511836572   -1.079645003385   -0.898146239020
C   -4.400916571200   -0.444559707276    0.000000000000
C    4.400916571200    0.444559707276    0.000000000000
H   -4.400916571200   -1.079645003385    0.898146239020
H   -4.400916571200   -1.079645003385   -0.898146239020
H    4.400916571200    1.079645003385    0.898146239020
H    4.400916571200    1.079645003385   -0.898146239020
H   -5.299062810221    0.190525588833    0.000000000000
H    5.299062810221   -0.190525588833    0.000000000000


==> anc/geoms/alkanes/9/geom.xyz <==
29

C    0.000000000000   -0.444559707276    0.000000000000
H    0.000000000000   -1.079645003385    0.898146239020
H    0.000000000000   -1.079645003385   -0.898146239020
C   -1.257404734629    0.444559707276    0.000000000000
C    1.257404734629    0.444559707276    0.000000000000
H   -1.257404734629    1.079645003385    0.898146239020
H   -1.257404734629    1.079645003385   -0.898146239020
H    1.257404734629    1.079645003385    0.898146239020
H    1.257404734629    1.079645003385   -0.898146239020
C   -2.514809469257   -0.444559707276    0.000000000000
C    2.514809469257   -0.444559707276    0.000000000000
H   -2.514809469257   -1.079645003385    0.898146239020
H   -2.514809469257   -1.079645003385   -0.898146239020
H    2.514809469257   -1.079645003385    0.898146239020
H    2.514809469257   -1.079645003385   -0.898146239020
C   -3.772214203886    0.444559707276    0.000000000000
C    3.772214203886    0.444559707276    0.000000000000
H   -3.772214203886    1.079645003385    0.898146239020
H   -3.772214203886    1.079645003385   -0.898146239020
H    3.772214203886    1.079645003385    0.898146239020
H    3.772214203886    1.079645003385   -0.898146239020
C   -5.029618938515   -0.444559707276    0.000000000000
C    5.029618938515   -0.444559707276    0.000000000000
H   -5.029618938515   -1.079645003385    0.898146239020
H   -5.029618938515   -1.079645003385   -0.898146239020
H    5.029618938515   -1.079645003385    0.898146239020
H    5.029618938515   -1.079645003385   -0.898146239020
H   -5.927765177535    0.190525588833    0.000000000000
H    5.927765177535    0.190525588833    0.000000000000


==> anc/geoms/alkenes/10/geom.xyz <==
22

C -0.580237020000 0.335000000000 0.000000000000
C 0.580237020000 -0.335000000000 0.000000000000
H -0.580237020000 1.435000000000 0.000000000000
H 0.580237020000 -1.435000000000 0.000000000000
C -1.913916140000 -0.435000000000 0.000000000000
C 1.913916140000 0.435000000000 0.000000000000
H -1.913916140000 -1.535000000000 0.000000000000
H 1.913916140000 1.535000000000 0.000000000000
C -3.074390180000 0.235000000000 0.000000000000
C 3.074390180000 -0.235000000000 0.000000000000
H -3.074390180000 1.335000000000 0.000000000000
H 3.074390180000 -1.335000000000 0.000000000000
C -4.408069310000 -0.535000000000 0.000000000000
C 4.408069310000 0.535000000000 0.000000000000
H -4.408069310000 -1.635000000000 0.000000000000
H 4.408069310000 1.635000000000 0.000000000000
C -5.568543350000 0.135000000000 0.000000000000
C 5.568543350000 -0.135000000000 0.000000000000
H -5.568543350000 1.235000000000 0.000000000000
H 5.568543350000 -1.235000000000 0.000000000000
H -6.521171290000 -0.415000000000 0.000000000000
H 6.521171290000 0.415000000000 0.000000000000


==> anc/geoms/alkenes/12/geom.xyz <==
26

C -0.666839560000 -0.385000000000 0.000000000000
C 0.666839560000 0.385000000000 0.000000000000
H -0.666839560000 -1.485000000000 0.000000000000
H 0.666839560000 1.485000000000 0.000000000000
C -1.827313600000 0.285000000000 0.000000000000
C 1.827313600000 -0.285000000000 0.000000000000
H -1.827313600000 1.385000000000 0.000000000000
H 1.827313600000 -1.385000000000 0.000000000000
C -3.160992720000 -0.485000000000 0.000000000000
C 3.160992720000 0.485000000000 0.000000000000
H -3.160992720000 -1.585000000000 0.000000000000
H 3.160992720000 1.585000000000 0.000000000000
C -4.321466760000 0.185000000000 0.000000000000
C 4.321466760000 -0.185000000000 0.000000000000
H -4.321466760000 1.285000000000 0.000000000000
H 4.321466760000 -1.285000000000 0.000000000000
C -5.655145890000 -0.585000000000 0.000000000000
C 5.655145890000 0.585000000000 0.000000000000
H -5.655145890000 -1.685000000000 0.000000000000
H 5.655145890000 1.685000000000 0.000000000000
C -6.815619930000 0.085000000000 0.000000000000
C 6.815619930000 -0.085000000000 0.000000000000
H -6.815619930000 1.185000000000 0.000000000000
H 6.815619930000 -1.185000000000 0.000000000000
H -7.768247870000 -0.465000000000 0.000000000000
H 7.768247870000 0.465000000000 0.000000000000


==> anc/geoms/alkenes/14/geom.xyz <==
30

C -0.580237020000 0.335000000000 0.000000000000
C 0.580237020000 -0.335000000000 0.000000000000
H -0.580237020000 1.435000000000 0.000000000000
H 0.580237020000 -1.435000000000 0.000000000000
C -1.913916140000 -0.435000000000 0.000000000000
C 1.913916140000 0.435000000000 0.000000000000
H -1.913916140000 -1.535000000000 0.000000000000
H 1.913916140000 1.535000000000 0.000000000000
C -3.074390180000 0.235000000000 0.000000000000
C 3.074390180000 -0.235000000000 0.000000000000
H -3.074390180000 1.335000000000 0.000000000000
H 3.074390180000 -1.335000000000 0.000000000000
C -4.408069310000 -0.535000000000 0.000000000000
C 4.408069310000 0.535000000000 0.000000000000
H -4.408069310000 -1.635000000000 0.000000000000
H 4.408069310000 1.635000000000 0.000000000000
C -5.568543350000 0.135000000000 0.000000000000
C 5.568543350000 -0.135000000000 0.000000000000
H -5.568543350000 1.235000000000 0.000000000000
H 5.568543350000 -1.235000000000 0.000000000000
C -6.902222470000 -0.635000000000 0.000000000000
C 6.902222470000 0.635000000000 0.000000000000
H -6.902222470000 -1.735000000000 0.000000000000
H 6.902222470000 1.735000000000 0.000000000000
C -8.062696510000 0.035000000000 0.000000000000
C 8.062696510000 -0.035000000000 0.000000000000
H -8.062696510000 1.135000000000 0.000000000000
H 8.062696510000 -1.135000000000 0.000000000000
H -9.015324450000 -0.515000000000 0.000000000000
H 9.015324450000 0.515000000000 0.000000000000


==> anc/geoms/alkenes/16/geom.xyz <==
34

C -0.666839560000 -0.385000000000 0.000000000000
C 0.666839560000 0.385000000000 0.000000000000
H -0.666839560000 -1.485000000000 0.000000000000
H 0.666839560000 1.485000000000 0.000000000000
C -1.827313600000 0.285000000000 0.000000000000
C 1.827313600000 -0.285000000000 0.000000000000
H -1.827313600000 1.385000000000 0.000000000000
H 1.827313600000 -1.385000000000 0.000000000000
C -3.160992720000 -0.485000000000 0.000000000000
C 3.160992720000 0.485000000000 0.000000000000
H -3.160992720000 -1.585000000000 0.000000000000
H 3.160992720000 1.585000000000 0.000000000000
C -4.321466760000 0.185000000000 0.000000000000
C 4.321466760000 -0.185000000000 0.000000000000
H -4.321466760000 1.285000000000 0.000000000000
H 4.321466760000 -1.285000000000 0.000000000000
C -5.655145890000 -0.585000000000 0.000000000000
C 5.655145890000 0.585000000000 0.000000000000
H -5.655145890000 -1.685000000000 0.000000000000
H 5.655145890000 1.685000000000 0.000000000000
C -6.815619930000 0.085000000000 0.000000000000
C 6.815619930000 -0.085000000000 0.000000000000
H -6.815619930000 1.185000000000 0.000000000000
H 6.815619930000 -1.185000000000 0.000000000000
C -8.149299050000 -0.685000000000 0.000000000000
C 8.149299050000 0.685000000000 0.000000000000
H -8.149299050000 -1.785000000000 0.000000000000
H 8.149299050000 1.785000000000 0.000000000000
C -9.309773090000 -0.015000000000 0.000000000000
C 9.309773090000 0.015000000000 0.000000000000
H -9.309773090000 1.085000000000 0.000000000000
H 9.309773090000 -1.085000000000 0.000000000000
H -10.262401030000 -0.565000000000 0.000000000000
H 10.262401030000 0.565000000000 0.000000000000


==> anc/geoms/alkenes/18/geom.xyz <==
38

C -0.580237020000 0.335000000000 0.000000000000
C 0.580237020000 -0.335000000000 0.000000000000
H -0.580237020000 1.435000000000 0.000000000000
H 0.580237020000 -1.435000000000 0.000000000000
C -1.913916140000 -0.435000000000 0.000000000000
C 1.913916140000 0.435000000000 0.000000000000
H -1.913916140000 -1.535000000000 0.000000000000
H 1.913916140000 1.535000000000 0.000000000000
C -3.074390180000 0.235000000000 0.000000000000
C 3.074390180000 -0.235000000000 0.000000000000
H -3.074390180000 1.335000000000 0.000000000000
H 3.074390180000 -1.335000000000 0.000000000000
C -4.408069310000 -0.535000000000 0.000000000000
C 4.408069310000 0.535000000000 0.000000000000
H -4.408069310000 -1.635000000000 0.000000000000
H 4.408069310000 1.635000000000 0.000000000000
C -5.568543350000 0.135000000000 0.000000000000
C 5.568543350000 -0.135000000000 0.000000000000
H -5.568543350000 1.235000000000 0.000000000000
H 5.568543350000 -1.235000000000 0.000000000000
C -6.902222470000 -0.635000000000 0.000000000000
C 6.902222470000 0.635000000000 0.000000000000
H -6.902222470000 -1.735000000000 0.000000000000
H 6.902222470000 1.735000000000 0.000000000000
C -8.062696510000 0.035000000000 0.000000000000
C 8.062696510000 -0.035000000000 0.000000000000
H -8.062696510000 1.135000000000 0.000000000000
H 8.062696510000 -1.135000000000 0.000000000000
C -9.396375630000 -0.735000000000 0.000000000000
C 9.396375630000 0.735000000000 0.000000000000
H -9.396375630000 -1.835000000000 0.000000000000
H 9.396375630000 1.835000000000 0.000000000000
C -10.556849670000 -0.065000000000 0.000000000000
C 10.556849670000 0.065000000000 0.000000000000
H -10.556849670000 1.035000000000 0.000000000000
H 10.556849670000 -1.035000000000 0.000000000000
H -11.509477620000 -0.615000000000 0.000000000000
H 11.509477620000 0.615000000000 0.000000000000


==> anc/geoms/alkenes/2/geom.xyz <==
6

C 0.669999999536 0.000000000000 0.000000000000
C -0.669999999536 -0.000000000000 0.000000000000
H 1.219999997734 -0.952627943122 0.000000000000
H -1.219999997734 0.952627943122 0.000000000000
H 1.219999997734 0.952627943122 0.000000000000
H -1.219999997734 -0.952627943122 0.000000000000


==> anc/geoms/alkenes/20/geom.xyz <==
42

C -0.666839560000 -0.385000000000 0.000000000000
C 0.666839560000 0.385000000000 0.000000000000
H -0.666839560000 -1.485000000000 0.000000000000
H 0.666839560000 1.485000000000 0.000000000000
C -1.827313600000 0.285000000000 0.000000000000
C 1.827313600000 -0.285000000000 0.000000000000
H -1.827313600000 1.385000000000 0.000000000000
H 1.827313600000 -1.385000000000 0.000000000000
C -3.160992720000 -0.485000000000 0.000000000000
C 3.160992720000 0.485000000000 0.000000000000
H -3.160992720000 -1.585000000000 0.000000000000
H 3.160992720000 1.585000000000 0.000000000000
C -4.321466760000 0.185000000000 0.000000000000
C 4.321466760000 -0.185000000000 0.000000000000
H -4.321466760000 1.285000000000 0.000000000000
H 4.321466760000 -1.285000000000 0.000000000000
C -5.655145890000 -0.585000000000 0.000000000000
C 5.655145890000 0.585000000000 0.000000000000
H -5.655145890000 -1.685000000000 0.000000000000
H 5.655145890000 1.685000000000 0.000000000000
C -6.815619930000 0.085000000000 0.000000000000
C 6.815619930000 -0.085000000000 0.000000000000
H -6.815619930000 1.185000000000 0.000000000000
H 6.815619930000 -1.185000000000 0.000000000000
C -8.149299050000 -0.685000000000 0.000000000000
C 8.149299050000 0.685000000000 0.000000000000
H -8.149299050000 -1.785000000000 0.000000000000
H 8.149299050000 1.785000000000 0.000000000000
C -9.309773090000 -0.015000000000 0.000000000000
C 9.309773090000 0.015000000000 0.000000000000
H -9.309773090000 1.085000000000 0.000000000000
H 9.309773090000 -1.085000000000 0.000000000000
C -10.643452210000 -0.785000000000 0.000000000000
C 10.643452210000 0.785000000000 0.000000000000
H -10.643452210000 -1.885000000000 0.000000000000
H 10.643452210000 1.885000000000 0.000000000000
C -11.803926250000 -0.115000000000 0.000000000000
C 11.803926250000 0.115000000000 0.000000000000
H -11.803926250000 0.985000000000 0.000000000000
H 11.803926250000 -0.985000000000 0.000000000000
H -12.756554200000 -0.665000000000 0.000000000000
H 12.756554200000 0.665000000000 0.000000000000


==> anc/geoms/alkenes/22/geom.xyz <==
46

C   -0.580237020536    0.335000000000    0.000000000000
C    0.580237020536   -0.335000000000    0.000000000000
H   -0.580237020536    1.435000000000    0.000000000000
H    0.580237020536   -1.435000000000    0.000000000000
C   -1.913916142364   -0.435000000000    0.000000000000
C    1.913916142364    0.435000000000    0.000000000000
H   -1.913916142364   -1.535000000000    0.000000000000
H    1.913916142364    1.535000000000    0.000000000000
C   -3.074390183435    0.235000000000    0.000000000000
C    3.074390183435   -0.235000000000    0.000000000000
H   -3.074390183435    1.335000000000    0.000000000000
H    3.074390183435   -1.335000000000    0.000000000000
C   -4.408069305263   -0.535000000000    0.000000000000
C    4.408069305263    0.535000000000    0.000000000000
H   -4.408069305263   -1.635000000000    0.000000000000
H    4.408069305263    1.635000000000    0.000000000000
C   -5.568543346334    0.135000000000    0.000000000000
C    5.568543346334   -0.135000000000    0.000000000000
H   -5.568543346334    1.235000000000    0.000000000000
H    5.568543346334   -1.235000000000    0.000000000000
C   -6.902222468162   -0.635000000000    0.000000000000
C    6.902222468162    0.635000000000    0.000000000000
H   -6.902222468162   -1.735000000000    0.000000000000
H    6.902222468162    1.735000000000    0.000000000000
C   -8.062696509233    0.035000000000    0.000000000000
C    8.062696509233   -0.035000000000    0.000000000000
H   -8.062696509233    1.135000000000    0.000000000000
H    8.062696509233   -1.135000000000    0.000000000000
C   -9.396375631061   -0.735000000000    0.000000000000
C    9.396375631061    0.735000000000    0.000000000000
H   -9.396375631061   -1.835000000000    0.000000000000
H    9.396375631061    1.835000000000    0.000000000000
C  -10.556849672132   -0.065000000000    0.000000000000
C   10.556849672132    0.065000000000    0.000000000000
H  -10.556849672132    1.035000000000    0.000000000000
H   10.556849672132   -1.035000000000    0.000000000000
C  -11.890528793960   -0.835000000000    0.000000000000
C   11.890528793960    0.835000000000    0.000000000000
H  -11.890528793960   -1.935000000000    0.000000000000
H   11.890528793960    1.935000000000    0.000000000000
C  -13.051002835031   -0.165000000000    0.000000000000
C   13.051002835031    0.165000000000    0.000000000000
H  -13.051002835031    0.935000000000    0.000000000000
H   13.051002835031   -0.935000000000    0.000000000000
H  -14.003630779194   -0.715000000000    0.000000000000
H   14.003630779194    0.715000000000    0.000000000000


==> anc/geoms/alkenes/24/geom.xyz <==
50

C   -0.666839560914   -0.385000000000    0.000000000000
C    0.666839560914    0.385000000000    0.000000000000
H   -0.666839560914   -1.485000000000    0.000000000000
H    0.666839560914    1.485000000000    0.000000000000
C   -1.827313601985    0.285000000000    0.000000000000
C    1.827313601985   -0.285000000000    0.000000000000
H   -1.827313601985    1.385000000000    0.000000000000
H    1.827313601985   -1.385000000000    0.000000000000
C   -3.160992723813   -0.485000000000    0.000000000000
C    3.160992723813    0.485000000000    0.000000000000
H   -3.160992723813   -1.585000000000    0.000000000000
H    3.160992723813    1.585000000000    0.000000000000
C   -4.321466764884    0.185000000000    0.000000000000
C    4.321466764884   -0.185000000000    0.000000000000
H   -4.321466764884    1.285000000000    0.000000000000
H    4.321466764884   -1.285000000000    0.000000000000
C   -5.655145886712   -0.585000000000    0.000000000000
C    5.655145886712    0.585000000000    0.000000000000
H   -5.655145886712   -1.685000000000    0.000000000000
H    5.655145886712    1.685000000000    0.000000000000
C   -6.815619927784    0.085000000000    0.000000000000
C    6.815619927784   -0.085000000000    0.000000000000
H   -6.815619927784    1.185000000000    0.000000000000
H    6.815619927784   -1.185000000000    0.000000000000
C   -8.149299049612   -0.685000000000    0.000000000000
C    8.149299049612    0.685000000000    0.000000000000
H   -8.149299049612   -1.785000000000    0.000000000000
H    8.149299049612    1.785000000000    0.000000000000
C   -9.309773090683   -0.015000000000    0.000000000000
C    9.309773090683    0.015000000000    0.000000000000
H   -9.309773090683    1.085000000000    0.000000000000
H    9.309773090683   -1.085000000000    0.000000000000
C  -10.643452212511   -0.785000000000    0.000000000000
C   10.643452212511    0.785000000000    0.000000000000
H  -10.643452212511   -1.885000000000    0.000000000000
H   10.643452212511    1.885000000000    0.000000000000
C  -11.803926253582   -0.115000000000    0.000000000000
C   11.803926253582    0.115000000000    0.000000000000
H  -11.803926253582    0.985000000000    0.000000000000
H   11.803926253582   -0.985000000000    0.000000000000
C  -13.137605375410   -0.885000000000    0.000000000000
C   13.137605375410    0.885000000000    0.000000000000
H  -13.137605375410   -1.985000000000    0.000000000000
H   13.137605375410    1.985000000000    0.000000000000
C  -14.298079416481   -0.215000000000    0.000000000000
C   14.298079416481    0.215000000000    0.000000000000
H  -14.298079416481    0.885000000000    0.000000000000
H   14.298079416481   -0.885000000000    0.000000000000
H  -15.250707360644   -0.765000000000    0.000000000000
H   15.250707360644    0.765000000000    0.000000000000


==> anc/geoms/alkenes/26/geom.xyz <==
54

C   -0.580237020536    0.335000000000    0.000000000000
C    0.580237020536   -0.335000000000    0.000000000000
H   -0.580237020536    1.435000000000    0.000000000000
H    0.580237020536   -1.435000000000    0.000000000000
C   -1.913916142364   -0.435000000000    0.000000000000
C    1.913916142364    0.435000000000    0.000000000000
H   -1.913916142364   -1.535000000000    0.000000000000
H    1.913916142364    1.535000000000    0.000000000000
C   -3.074390183435    0.235000000000    0.000000000000
C    3.074390183435   -0.235000000000    0.000000000000
H   -3.074390183435    1.335000000000    0.000000000000
H    3.074390183435   -1.335000000000    0.000000000000
C   -4.408069305263   -0.535000000000    0.000000000000
C    4.408069305263    0.535000000000    0.000000000000
H   -4.408069305263   -1.635000000000    0.000000000000
H    4.408069305263    1.635000000000    0.000000000000
C   -5.568543346334    0.135000000000    0.000000000000
C    5.568543346334   -0.135000000000    0.000000000000
H   -5.568543346334    1.235000000000    0.000000000000
H    5.568543346334   -1.235000000000    0.000000000000
C   -6.902222468162   -0.635000000000    0.000000000000
C    6.902222468162    0.635000000000    0.000000000000
H   -6.902222468162   -1.735000000000    0.000000000000
H    6.902222468162    1.735000000000    0.000000000000
C   -8.062696509233    0.035000000000    0.000000000000
C    8.062696509233   -0.035000000000    0.000000000000
H   -8.062696509233    1.135000000000    0.000000000000
H    8.062696509233   -1.135000000000    0.000000000000
C   -9.396375631061   -0.735000000000    0.000000000000
C    9.396375631061    0.735000000000    0.000000000000
H   -9.396375631061   -1.835000000000    0.000000000000
H    9.396375631061    1.835000000000    0.000000000000
C  -10.556849672132   -0.065000000000    0.000000000000
C   10.556849672132    0.065000000000    0.000000000000
H  -10.556849672132    1.035000000000    0.000000000000
H   10.556849672132   -1.035000000000    0.000000000000
C  -11.890528793960   -0.835000000000    0.000000000000
C   11.890528793960    0.835000000000    0.000000000000
H  -11.890528793960   -1.935000000000    0.000000000000
H   11.890528793960    1.935000000000    0.000000000000
C  -13.051002835031   -0.165000000000    0.000000000000
C   13.051002835031    0.165000000000    0.000000000000
H  -13.051002835031    0.935000000000    0.000000000000
H   13.051002835031   -0.935000000000    0.000000000000
C  -14.384681956860   -0.935000000000    0.000000000000
C   14.384681956860    0.935000000000    0.000000000000
H  -14.384681956860   -2.035000000000    0.000000000000
H   14.384681956860    2.035000000000    0.000000000000
C  -15.545155997931   -0.265000000000    0.000000000000
C   15.545155997931    0.265000000000    0.000000000000
H  -15.545155997931    0.835000000000    0.000000000000
H   15.545155997931   -0.835000000000    0.000000000000
H  -16.497783942094   -0.815000000000    0.000000000000
H   16.497783942094    0.815000000000    0.000000000000


==> anc/geoms/alkenes/28/geom.xyz <==
58

C   -0.666839560914   -0.385000000000    0.000000000000
C    0.666839560914    0.385000000000    0.000000000000
H   -0.666839560914   -1.485000000000    0.000000000000
H    0.666839560914    1.485000000000    0.000000000000
C   -1.827313601985    0.285000000000    0.000000000000
C    1.827313601985   -0.285000000000    0.000000000000
H   -1.827313601985    1.385000000000    0.000000000000
H    1.827313601985   -1.385000000000    0.000000000000
C   -3.160992723813   -0.485000000000    0.000000000000
C    3.160992723813    0.485000000000    0.000000000000
H   -3.160992723813   -1.585000000000    0.000000000000
H    3.160992723813    1.585000000000    0.000000000000
C   -4.321466764884    0.185000000000    0.000000000000
C    4.321466764884   -0.185000000000    0.000000000000
H   -4.321466764884    1.285000000000    0.000000000000
H    4.321466764884   -1.285000000000    0.000000000000
C   -5.655145886712   -0.585000000000    0.000000000000
C    5.655145886712    0.585000000000    0.000000000000
H   -5.655145886712   -1.685000000000    0.000000000000
H    5.655145886712    1.685000000000    0.000000000000
C   -6.815619927784    0.085000000000    0.000000000000
C    6.815619927784   -0.085000000000    0.000000000000
H   -6.815619927784    1.185000000000    0.000000000000
H    6.815619927784   -1.185000000000    0.000000000000
C   -8.149299049612   -0.685000000000    0.000000000000
C    8.149299049612    0.685000000000    0.000000000000
H   -8.149299049612   -1.785000000000    0.000000000000
H    8.149299049612    1.785000000000    0.000000000000
C   -9.309773090683   -0.015000000000    0.000000000000
C    9.309773090683    0.015000000000    0.000000000000
H   -9.309773090683    1.085000000000    0.000000000000
H    9.309773090683   -1.085000000000    0.000000000000
C  -10.643452212511   -0.785000000000    0.000000000000
C   10.643452212511    0.785000000000    0.000000000000
H  -10.643452212511   -1.885000000000    0.000000000000
H   10.643452212511    1.885000000000    0.000000000000
C  -11.803926253582   -0.115000000000    0.000000000000
C   11.803926253582    0.115000000000    0.000000000000
H  -11.803926253582    0.985000000000    0.000000000000
H   11.803926253582   -0.985000000000    0.000000000000
C  -13.137605375410   -0.885000000000    0.000000000000
C   13.137605375410    0.885000000000    0.000000000000
H  -13.137605375410   -1.985000000000    0.000000000000
H   13.137605375410    1.985000000000    0.000000000000
C  -14.298079416481   -0.215000000000    0.000000000000
C   14.298079416481    0.215000000000    0.000000000000
H  -14.298079416481    0.885000000000    0.000000000000
H   14.298079416481   -0.885000000000    0.000000000000
C  -15.631758538309   -0.985000000000    0.000000000000
C   15.631758538309    0.985000000000    0.000000000000
H  -15.631758538309   -2.085000000000    0.000000000000
H   15.631758538309    2.085000000000    0.000000000000
C  -16.792232579380   -0.315000000000    0.000000000000
C   16.792232579380    0.315000000000    0.000000000000
H  -16.792232579380    0.785000000000    0.000000000000
H   16.792232579380   -0.785000000000    0.000000000000
H  -17.744860523543   -0.865000000000    0.000000000000
H   17.744860523543    0.865000000000    0.000000000000


==> anc/geoms/alkenes/30/geom.xyz <==
62

C   -0.580237020536    0.335000000000    0.000000000000
C    0.580237020536   -0.335000000000    0.000000000000
H   -0.580237020536    1.435000000000    0.000000000000
H    0.580237020536   -1.435000000000    0.000000000000
C   -1.913916142364   -0.435000000000    0.000000000000
C    1.913916142364    0.435000000000    0.000000000000
H   -1.913916142364   -1.535000000000    0.000000000000
H    1.913916142364    1.535000000000    0.000000000000
C   -3.074390183435    0.235000000000    0.000000000000
C    3.074390183435   -0.235000000000    0.000000000000
H   -3.074390183435    1.335000000000    0.000000000000
H    3.074390183435   -1.335000000000    0.000000000000
C   -4.408069305263   -0.535000000000    0.000000000000
C    4.408069305263    0.535000000000    0.000000000000
H   -4.408069305263   -1.635000000000    0.000000000000
H    4.408069305263    1.635000000000    0.000000000000
C   -5.568543346334    0.135000000000    0.000000000000
C    5.568543346334   -0.135000000000    0.000000000000
H   -5.568543346334    1.235000000000    0.000000000000
H    5.568543346334   -1.235000000000    0.000000000000
C   -6.902222468162   -0.635000000000    0.000000000000
C    6.902222468162    0.635000000000    0.000000000000
H   -6.902222468162   -1.735000000000    0.000000000000
H    6.902222468162    1.735000000000    0.000000000000
C   -8.062696509233    0.035000000000    0.000000000000
C    8.062696509233   -0.035000000000    0.000000000000
H   -8.062696509233    1.135000000000    0.000000000000
H    8.062696509233   -1.135000000000    0.000000000000
C   -9.396375631061   -0.735000000000    0.000000000000
C    9.396375631061    0.735000000000    0.000000000000
H   -9.396375631061   -1.835000000000    0.000000000000
H    9.396375631061    1.835000000000    0.000000000000
C  -10.556849672132   -0.065000000000    0.000000000000
C   10.556849672132    0.065000000000    0.000000000000
H  -10.556849672132    1.035000000000    0.000000000000
H   10.556849672132   -1.035000000000    0.000000000000
C  -11.890528793960   -0.835000000000    0.000000000000
C   11.890528793960    0.835000000000    0.000000000000
H  -11.890528793960   -1.935000000000    0.000000000000
H   11.890528793960    1.935000000000    0.000000000000
C  -13.051002835031   -0.165000000000    0.000000000000
C   13.051002835031    0.165000000000    0.000000000000
H  -13.051002835031    0.935000000000    0.000000000000
H   13.051002835031   -0.935000000000    0.000000000000
C  -14.384681956860   -0.935000000000    0.000000000000
C   14.384681956860    0.935000000000    0.000000000000
H  -14.384681956860   -2.035000000000    0.000000000000
H   14.384681956860    2.035000000000    0.000000000000
C  -15.545155997931   -0.265000000000    0.000000000000
C   15.545155997931    0.265000000000    0.000000000000
H  -15.545155997931    0.835000000000    0.000000000000
H   15.545155997931   -0.835000000000    0.000000000000
C  -16.878835119759   -1.035000000000    0.000000000000
C   16.878835119759    1.035000000000    0.000000000000
H  -16.878835119759   -2.135000000000    0.000000000000
H   16.878835119759    2.135000000000    0.000000000000
C  -18.039309160830   -0.365000000000    0.000000000000
C   18.039309160830    0.365000000000    0.000000000000
H  -18.039309160830    0.735000000000    0.000000000000
H   18.039309160830   -0.735000000000    0.000000000000
H  -18.991937104993   -0.915000000000    0.000000000000
H   18.991937104993    0.915000000000    0.000000000000


==> anc/geoms/alkenes/32/geom.xyz <==
66

C   -0.666839560914   -0.385000000000    0.000000000000
C    0.666839560914    0.385000000000    0.000000000000
H   -0.666839560914   -1.485000000000    0.000000000000
H    0.666839560914    1.485000000000    0.000000000000
C   -1.827313601985    0.285000000000    0.000000000000
C    1.827313601985   -0.285000000000    0.000000000000
H   -1.827313601985    1.385000000000    0.000000000000
H    1.827313601985   -1.385000000000    0.000000000000
C   -3.160992723813   -0.485000000000    0.000000000000
C    3.160992723813    0.485000000000    0.000000000000
H   -3.160992723813   -1.585000000000    0.000000000000
H    3.160992723813    1.585000000000    0.000000000000
C   -4.321466764884    0.185000000000    0.000000000000
C    4.321466764884   -0.185000000000    0.000000000000
H   -4.321466764884    1.285000000000    0.000000000000
H    4.321466764884   -1.285000000000    0.000000000000
C   -5.655145886712   -0.585000000000    0.000000000000
C    5.655145886712    0.585000000000    0.000000000000
H   -5.655145886712   -1.685000000000    0.000000000000
H    5.655145886712    1.685000000000    0.000000000000
C   -6.815619927784    0.085000000000    0.000000000000
C    6.815619927784   -0.085000000000    0.000000000000
H   -6.815619927784    1.185000000000    0.000000000000
H    6.815619927784   -1.185000000000    0.000000000000
C   -8.149299049612   -0.685000000000    0.000000000000
C    8.149299049612    0.685000000000    0.000000000000
H   -8.149299049612   -1.785000000000    0.000000000000
H    8.149299049612    1.785000000000    0.000000000000
C   -9.309773090683   -0.015000000000    0.000000000000
C    9.309773090683    0.015000000000    0.000000000000
H   -9.309773090683    1.085000000000    0.000000000000
H    9.309773090683   -1.085000000000    0.000000000000
C  -10.643452212511   -0.785000000000    0.000000000000
C   10.643452212511    0.785000000000    0.000000000000
H  -10.643452212511   -1.885000000000    0.000000000000
H   10.643452212511    1.885000000000    0.000000000000
C  -11.803926253582   -0.115000000000    0.000000000000
C   11.803926253582    0.115000000000    0.000000000000
H  -11.803926253582    0.985000000000    0.000000000000
H   11.803926253582   -0.985000000000    0.000000000000
C  -13.137605375410   -0.885000000000    0.000000000000
C   13.137605375410    0.885000000000    0.000000000000
H  -13.137605375410   -1.985000000000    0.000000000000
H   13.137605375410    1.985000000000    0.000000000000
C  -14.298079416481   -0.215000000000    0.000000000000
C   14.298079416481    0.215000000000    0.000000000000
H  -14.298079416481    0.885000000000    0.000000000000
H   14.298079416481   -0.885000000000    0.000000000000
C  -15.631758538309   -0.985000000000    0.000000000000
C   15.631758538309    0.985000000000    0.000000000000
H  -15.631758538309   -2.085000000000    0.000000000000
H   15.631758538309    2.085000000000    0.000000000000
C  -16.792232579380   -0.315000000000    0.000000000000
C   16.792232579380    0.315000000000    0.000000000000
H  -16.792232579380    0.785000000000    0.000000000000
H   16.792232579380   -0.785000000000    0.000000000000
C  -18.125911701208   -1.085000000000    0.000000000000
C   18.125911701208    1.085000000000    0.000000000000
H  -18.125911701208   -2.185000000000    0.000000000000
H   18.125911701208    2.185000000000    0.000000000000
C  -19.286385742279   -0.415000000000    0.000000000000
C   19.286385742279    0.415000000000    0.000000000000
H  -19.286385742279    0.685000000000    0.000000000000
H   19.286385742279   -0.685000000000    0.000000000000
H  -20.239013686442   -0.965000000000    0.000000000000
H   20.239013686442    0.965000000000    0.000000000000


==> anc/geoms/alkenes/34/geom.xyz <==
70

C   -0.580237020536    0.335000000000    0.000000000000
C    0.580237020536   -0.335000000000    0.000000000000
H   -0.580237020536    1.435000000000    0.000000000000
H    0.580237020536   -1.435000000000    0.000000000000
C   -1.913916142364   -0.435000000000    0.000000000000
C    1.913916142364    0.435000000000    0.000000000000
H   -1.913916142364   -1.535000000000    0.000000000000
H    1.913916142364    1.535000000000    0.000000000000
C   -3.074390183435    0.235000000000    0.000000000000
C    3.074390183435   -0.235000000000    0.000000000000
H   -3.074390183435    1.335000000000    0.000000000000
H    3.074390183435   -1.335000000000    0.000000000000
C   -4.408069305263   -0.535000000000    0.000000000000
C    4.408069305263    0.535000000000    0.000000000000
H   -4.408069305263   -1.635000000000    0.000000000000
H    4.408069305263    1.635000000000    0.000000000000
C   -5.568543346334    0.135000000000    0.000000000000
C    5.568543346334   -0.135000000000    0.000000000000
H   -5.568543346334    1.235000000000    0.000000000000
H    5.568543346334   -1.235000000000    0.000000000000
C   -6.902222468162   -0.635000000000    0.000000000000
C    6.902222468162    0.635000000000    0.000000000000
H   -6.902222468162   -1.735000000000    0.000000000000
H    6.902222468162    1.735000000000    0.000000000000
C   -8.062696509233    0.035000000000    0.000000000000
C    8.062696509233   -0.035000000000    0.000000000000
H   -8.062696509233    1.135000000000    0.000000000000
H    8.062696509233   -1.135000000000    0.000000000000
C   -9.396375631061   -0.735000000000    0.000000000000
C    9.396375631061    0.735000000000    0.000000000000
H   -9.396375631061   -1.835000000000    0.000000000000
H    9.396375631061    1.835000000000    0.000000000000
C  -10.556849672132   -0.065000000000    0.000000000000
C   10.556849672132    0.065000000000    0.000000000000
H  -10.556849672132    1.035000000000    0.000000000000
H   10.556849672132   -1.035000000000    0.000000000000
C  -11.890528793960   -0.835000000000    0.000000000000
C   11.890528793960    0.835000000000    0.000000000000
H  -11.890528793960   -1.935000000000    0.000000000000
H   11.890528793960    1.935000000000    0.000000000000
C  -13.051002835031   -0.165000000000    0.000000000000
C   13.051002835031    0.165000000000    0.000000000000
H  -13.051002835031    0.935000000000    0.000000000000
H   13.051002835031   -0.935000000000    0.000000000000
C  -14.384681956860   -0.935000000000    0.000000000000
C   14.384681956860    0.935000000000    0.000000000000
H  -14.384681956860   -2.035000000000    0.000000000000
H   14.384681956860    2.035000000000    0.000000000000
C  -15.545155997931   -0.265000000000    0.000000000000
C   15.545155997931    0.265000000000    0.000000000000
H  -15.545155997931    0.835000000000    0.000000000000
H   15.545155997931   -0.835000000000    0.000000000000
C  -16.878835119759   -1.035000000000    0.000000000000
C   16.878835119759    1.035000000000    0.000000000000
H  -16.878835119759   -2.135000000000    0.000000000000
H   16.878835119759    2.135000000000    0.000000000000
C  -18.039309160830   -0.365000000000    0.000000000000
C   18.039309160830    0.365000000000    0.000000000000
H  -18.039309160830    0.735000000000    0.000000000000
H   18.039309160830   -0.735000000000    0.000000000000
C  -19.372988282658   -1.135000000000    0.000000000000
C   19.372988282658    1.135000000000    0.000000000000
H  -19.372988282658   -2.235000000000    0.000000000000
H   19.372988282658    2.235000000000    0.000000000000
C  -20.533462323729   -0.465000000000    0.000000000000
C   20.533462323729    0.465000000000    0.000000000000
H  -20.533462323729    0.635000000000    0.000000000000
H   20.533462323729   -0.635000000000    0.000000000000
H  -21.486090267892   -1.015000000000    0.000000000000
H   21.486090267892    1.015000000000    0.000000000000


==> anc/geoms/alkenes/36/geom.xyz <==
74

C   -0.666839560914   -0.385000000000    0.000000000000
C    0.666839560914    0.385000000000    0.000000000000
H   -0.666839560914   -1.485000000000    0.000000000000
H    0.666839560914    1.485000000000    0.000000000000
C   -1.827313601985    0.285000000000    0.000000000000
C    1.827313601985   -0.285000000000    0.000000000000
H   -1.827313601985    1.385000000000    0.000000000000
H    1.827313601985   -1.385000000000    0.000000000000
C   -3.160992723813   -0.485000000000    0.000000000000
C    3.160992723813    0.485000000000    0.000000000000
H   -3.160992723813   -1.585000000000    0.000000000000
H    3.160992723813    1.585000000000    0.000000000000
C   -4.321466764884    0.185000000000    0.000000000000
C    4.321466764884   -0.185000000000    0.000000000000
H   -4.321466764884    1.285000000000    0.000000000000
H    4.321466764884   -1.285000000000    0.000000000000
C   -5.655145886712   -0.585000000000    0.000000000000
C    5.655145886712    0.585000000000    0.000000000000
H   -5.655145886712   -1.685000000000    0.000000000000
H    5.655145886712    1.685000000000    0.000000000000
C   -6.815619927784    0.085000000000    0.000000000000
C    6.815619927784   -0.085000000000    0.000000000000
H   -6.815619927784    1.185000000000    0.000000000000
H    6.815619927784   -1.185000000000    0.000000000000
C   -8.149299049612   -0.685000000000    0.000000000000
C    8.149299049612    0.685000000000    0.000000000000
H   -8.149299049612   -1.785000000000    0.000000000000
H    8.149299049612    1.785000000000    0.000000000000
C   -9.309773090683   -0.015000000000    0.000000000000
C    9.309773090683    0.015000000000    0.000000000000
H   -9.309773090683    1.085000000000    0.000000000000
H    9.309773090683   -1.085000000000    0.000000000000
C  -10.643452212511   -0.785000000000    0.000000000000
C   10.643452212511    0.785000000000    0.000000000000
H  -10.643452212511   -1.885000000000    0.000000000000
H   10.643452212511    1.885000000000    0.000000000000
C  -11.803926253582   -0.115000000000    0.000000000000
C   11.803926253582    0.115000000000    0.000000000000
H  -11.803926253582    0.985000000000    0.000000000000
H   11.803926253582   -0.985000000000    0.000000000000
C  -13.137605375410   -0.885000000000    0.000000000000
C   13.137605375410    0.885000000000    0.000000000000
H  -13.137605375410   -1.985000000000    0.000000000000
H   13.137605375410    1.985000000000    0.000000000000
C  -14.298079416481   -0.215000000000    0.000000000000
C   14.298079416481    0.215000000000    0.000000000000
H  -14.298079416481    0.885000000000    0.000000000000
H   14.298079416481   -0.885000000000    0.000000000000
C  -15.631758538309   -0.985000000000    0.000000000000
C   15.631758538309    0.985000000000    0.000000000000
H  -15.631758538309   -2.085000000000    0.000000000000
H   15.631758538309    2.085000000000    0.000000000000
C  -16.792232579380   -0.315000000000    0.000000000000
C   16.792232579380    0.315000000000    0.000000000000
H  -16.792232579380    0.785000000000    0.000000000000
H   16.792232579380   -0.785000000000    0.000000000000
C  -18.125911701208   -1.085000000000    0.000000000000
C   18.125911701208    1.085000000000    0.000000000000
H  -18.125911701208   -2.185000000000    0.000000000000
H   18.125911701208    2.185000000000    0.000000000000
C  -19.286385742279   -0.415000000000    0.000000000000
C   19.286385742279    0.415000000000    0.000000000000
H  -19.286385742279    0.685000000000    0.000000000000
H   19.286385742279   -0.685000000000    0.000000000000
C  -20.620064864107   -1.185000000000    0.000000000000
C   20.620064864107    1.185000000000    0.000000000000
H  -20.620064864107   -2.285000000000    0.000000000000
H   20.620064864107    2.285000000000    0.000000000000
C  -21.780538905179   -0.515000000000    0.000000000000
C   21.780538905179    0.515000000000    0.000000000000
H  -21.780538905179    0.585000000000    0.000000000000
H   21.780538905179   -0.585000000000    0.000000000000
H  -22.733166849342   -1.065000000000    0.000000000000
H   22.733166849342    1.065000000000    0.000000000000


==> anc/geoms/alkenes/38/geom.xyz <==
78

C   -0.580237020536    0.335000000000    0.000000000000
C    0.580237020536   -0.335000000000    0.000000000000
H   -0.580237020536    1.435000000000    0.000000000000
H    0.580237020536   -1.435000000000    0.000000000000
C   -1.913916142364   -0.435000000000    0.000000000000
C    1.913916142364    0.435000000000    0.000000000000
H   -1.913916142364   -1.535000000000    0.000000000000
H    1.913916142364    1.535000000000    0.000000000000
C   -3.074390183435    0.235000000000    0.000000000000
C    3.074390183435   -0.235000000000    0.000000000000
H   -3.074390183435    1.335000000000    0.000000000000
H    3.074390183435   -1.335000000000    0.000000000000
C   -4.408069305263   -0.535000000000    0.000000000000
C    4.408069305263    0.535000000000    0.000000000000
H   -4.408069305263   -1.635000000000    0.000000000000
H    4.408069305263    1.635000000000    0.000000000000
C   -5.568543346334    0.135000000000    0.000000000000
C    5.568543346334   -0.135000000000    0.000000000000
H   -5.568543346334    1.235000000000    0.000000000000
H    5.568543346334   -1.235000000000    0.000000000000
C   -6.902222468162   -0.635000000000    0.000000000000
C    6.902222468162    0.635000000000    0.000000000000
H   -6.902222468162   -1.735000000000    0.000000000000
H    6.902222468162    1.735000000000    0.000000000000
C   -8.062696509233    0.035000000000    0.000000000000
C    8.062696509233   -0.035000000000    0.000000000000
H   -8.062696509233    1.135000000000    0.000000000000
H    8.062696509233   -1.135000000000    0.000000000000
C   -9.396375631061   -0.735000000000    0.000000000000
C    9.396375631061    0.735000000000    0.000000000000
H   -9.396375631061   -1.835000000000    0.000000000000
H    9.396375631061    1.835000000000    0.000000000000
C  -10.556849672132   -0.065000000000    0.000000000000
C   10.556849672132    0.065000000000    0.000000000000
H  -10.556849672132    1.035000000000    0.000000000000
H   10.556849672132   -1.035000000000    0.000000000000
C  -11.890528793960   -0.835000000000    0.000000000000
C   11.890528793960    0.835000000000    0.000000000000
H  -11.890528793960   -1.935000000000    0.000000000000
H   11.890528793960    1.935000000000    0.000000000000
C  -13.051002835031   -0.165000000000    0.000000000000
C   13.051002835031    0.165000000000    0.000000000000
H  -13.051002835031    0.935000000000    0.000000000000
H   13.051002835031   -0.935000000000    0.000000000000
C  -14.384681956860   -0.935000000000    0.000000000000
C   14.384681956860    0.935000000000    0.000000000000
H  -14.384681956860   -2.035000000000    0.000000000000
H   14.384681956860    2.035000000000    0.000000000000
C  -15.545155997931   -0.265000000000    0.000000000000
C   15.545155997931    0.265000000000    0.000000000000
H  -15.545155997931    0.835000000000    0.000000000000
H   15.545155997931   -0.835000000000    0.000000000000
C  -16.878835119759   -1.035000000000    0.000000000000
C   16.878835119759    1.035000000000    0.000000000000
H  -16.878835119759   -2.135000000000    0.000000000000
H   16.878835119759    2.135000000000    0.000000000000
C  -18.039309160830   -0.365000000000    0.000000000000
C   18.039309160830    0.365000000000    0.000000000000
H  -18.039309160830    0.735000000000    0.000000000000
H   18.039309160830   -0.735000000000    0.000000000000
C  -19.372988282658   -1.135000000000    0.000000000000
C   19.372988282658    1.135000000000    0.000000000000
H  -19.372988282658   -2.235000000000    0.000000000000
H   19.372988282658    2.235000000000    0.000000000000
C  -20.533462323729   -0.465000000000    0.000000000000
C   20.533462323729    0.465000000000    0.000000000000
H  -20.533462323729    0.635000000000    0.000000000000
H   20.533462323729   -0.635000000000    0.000000000000
C  -21.867141445557   -1.235000000000    0.000000000000
C   21.867141445557    1.235000000000    0.000000000000
H  -21.867141445557   -2.335000000000    0.000000000000
H   21.867141445557    2.335000000000    0.000000000000
C  -23.027615486628   -0.565000000000    0.000000000000
C   23.027615486628    0.565000000000    0.000000000000
H  -23.027615486628    0.535000000000    0.000000000000
H   23.027615486628   -0.535000000000    0.000000000000
H  -23.980243430791   -1.115000000000    0.000000000000
H   23.980243430791    1.115000000000    0.000000000000


==> anc/geoms/alkenes/4/geom.xyz <==
10

C -0.666839560000 -0.385000000000 0.000000000000
C 0.666839560000 0.385000000000 0.000000000000
H -0.666839560000 -1.485000000000 0.000000000000
H 0.666839560000 1.485000000000 0.000000000000
C -1.827313600000 0.285000000000 0.000000000000
C 1.827313600000 -0.285000000000 0.000000000000
H -1.827313600000 1.385000000000 0.000000000000
H 1.827313600000 -1.385000000000 0.000000000000
H -2.779941550000 -0.265000000000 0.000000000000
H 2.779941550000 0.265000000000 0.000000000000


==> anc/geoms/alkenes/40/geom.xyz <==
82

C   -0.666839560914   -0.385000000000    0.000000000000
C    0.666839560914    0.385000000000    0.000000000000
H   -0.666839560914   -1.485000000000    0.000000000000
H    0.666839560914    1.485000000000    0.000000000000
C   -1.827313601985    0.285000000000    0.000000000000
C    1.827313601985   -0.285000000000    0.000000000000
H   -1.827313601985    1.385000000000    0.000000000000
H    1.827313601985   -1.385000000000    0.000000000000
C   -3.160992723813   -0.485000000000    0.000000000000
C    3.160992723813    0.485000000000    0.000000000000
H   -3.160992723813   -1.585000000000    0.000000000000
H    3.160992723813    1.585000000000    0.000000000000
C   -4.321466764884    0.185000000000    0.000000000000
C    4.321466764884   -0.185000000000    0.000000000000
H   -4.321466764884    1.285000000000    0.000000000000
H    4.321466764884   -1.285000000000    0.000000000000
C   -5.655145886712   -0.585000000000    0.000000000000
C    5.655145886712    0.585000000000    0.000000000000
H   -5.655145886712   -1.685000000000    0.000000000000
H    5.655145886712    1.685000000000    0.000000000000
C   -6.815619927784    0.085000000000    0.000000000000
C    6.815619927784   -0.085000000000    0.000000000000
H   -6.815619927784    1.185000000000    0.000000000000
H    6.815619927784   -1.185000000000    0.000000000000
C   -8.149299049612   -0.685000000000    0.000000000000
C    8.149299049612    0.685000000000    0.000000000000
H   -8.149299049612   -1.785000000000    0.000000000000
H    8.149299049612    1.785000000000    0.000000000000
C   -9.309773090683   -0.015000000000    0.000000000000
C    9.309773090683    0.015000000000    0.000000000000
H   -9.309773090683    1.085000000000    0.000000000000
H    9.309773090683   -1.085000000000    0.000000000000
C  -10.643452212511   -0.785000000000    0.000000000000
C   10.643452212511    0.785000000000    0.000000000000
H  -10.643452212511   -1.885000000000    0.000000000000
H   10.643452212511    1.885000000000    0.000000000000
C  -11.803926253582   -0.115000000000    0.000000000000
C   11.803926253582    0.115000000000    0.000000000000
H  -11.803926253582    0.985000000000    0.000000000000
H   11.803926253582   -0.985000000000    0.000000000000
C  -13.137605375410   -0.885000000000    0.000000000000
C   13.137605375410    0.885000000000    0.000000000000
H  -13.137605375410   -1.985000000000    0.000000000000
H   13.137605375410    1.985000000000    0.000000000000
C  -14.298079416481   -0.215000000000    0.000000000000
C   14.298079416481    0.215000000000    0.000000000000
H  -14.298079416481    0.885000000000    0.000000000000
H   14.298079416481   -0.885000000000    0.000000000000
C  -15.631758538309   -0.985000000000    0.000000000000
C   15.631758538309    0.985000000000    0.000000000000
H  -15.631758538309   -2.085000000000    0.000000000000
H   15.631758538309    2.085000000000    0.000000000000
C  -16.792232579380   -0.315000000000    0.000000000000
C   16.792232579380    0.315000000000    0.000000000000
H  -16.792232579380    0.785000000000    0.000000000000
H   16.792232579380   -0.785000000000    0.000000000000
C  -18.125911701208   -1.085000000000    0.000000000000
C   18.125911701208    1.085000000000    0.000000000000
H  -18.125911701208   -2.185000000000    0.000000000000
H   18.125911701208    2.185000000000    0.000000000000
C  -19.286385742279   -0.415000000000    0.000000000000
C   19.286385742279    0.415000000000    0.000000000000
H  -19.286385742279    0.685000000000    0.000000000000
H   19.286385742279   -0.685000000000    0.000000000000
C  -20.620064864107   -1.185000000000    0.000000000000
C   20.620064864107    1.185000000000    0.000000000000
H  -20.620064864107   -2.285000000000    0.000000000000
H   20.620064864107    2.285000000000    0.000000000000
C  -21.780538905179   -0.515000000000    0.000000000000
C   21.780538905179    0.515000000000    0.000000000000
H  -21.780538905179    0.585000000000    0.000000000000
H   21.780538905179   -0.585000000000    0.000000000000
C  -23.114218027007   -1.285000000000    0.000000000000
C   23.114218027007    1.285000000000    0.000000000000
H  -23.114218027007   -2.385000000000    0.000000000000
H   23.114218027007    2.385000000000    0.000000000000
C  -24.274692068078   -0.615000000000    0.000000000000
C   24.274692068078    0.615000000000    0.000000000000
H  -24.274692068078    0.485000000000    0.000000000000
H   24.274692068078   -0.485000000000    0.000000000000
H  -25.227320012241   -1.165000000000    0.000000000000
H   25.227320012241    1.165000000000    0.000000000000


==> anc/geoms/alkenes/6/geom.xyz <==
14

C -0.580237020000 0.335000000000 0.000000000000
C 0.580237020000 -0.335000000000 0.000000000000
H -0.580237020000 1.435000000000 0.000000000000
H 0.580237020000 -1.435000000000 0.000000000000
C -1.913916140000 -0.435000000000 0.000000000000
C 1.913916140000 0.435000000000 0.000000000000
H -1.913916140000 -1.535000000000 0.000000000000
H 1.913916140000 1.535000000000 0.000000000000
C -3.074390180000 0.235000000000 0.000000000000
C 3.074390180000 -0.235000000000 0.000000000000
H -3.074390180000 1.335000000000 0.000000000000
H 3.074390180000 -1.335000000000 0.000000000000
H -4.027018130000 -0.315000000000 0.000000000000
H 4.027018130000 0.315000000000 0.000000000000


==> anc/geoms/alkenes/8/geom.xyz <==
18

C -0.666839560000 -0.385000000000 0.000000000000
C 0.666839560000 0.385000000000 0.000000000000
H -0.666839560000 -1.485000000000 0.000000000000
H 0.666839560000 1.485000000000 0.000000000000
C -1.827313600000 0.285000000000 0.000000000000
C 1.827313600000 -0.285000000000 0.000000000000
H -1.827313600000 1.385000000000 0.000000000000
H 1.827313600000 -1.385000000000 0.000000000000
C -3.160992720000 -0.485000000000 0.000000000000
C 3.160992720000 0.485000000000 0.000000000000
H -3.160992720000 -1.585000000000 0.000000000000
H 3.160992720000 1.585000000000 0.000000000000
C -4.321466760000 0.185000000000 0.000000000000
C 4.321466760000 -0.185000000000 0.000000000000
H -4.321466760000 1.285000000000 0.000000000000
H 4.321466760000 -1.285000000000 0.000000000000
H -5.274094710000 -0.365000000000 0.000000000000
H 5.274094710000 0.365000000000 0.000000000000


==> anc/geoms/h2o_n/1/geom.xyz <==
3

O -0.059335893782 -0.035099315380 0.000000000000
H 0.102699280268 0.937288611515 0.000000000000
H 0.839004413046 -0.380237005482 0.000000000000


==> anc/geoms/h2o_n/10/geom.xyz <==
30

O -1.611881532664 -0.938386666521 -2.404009962983
H -2.358881532664 -0.836386666521 -2.996010962983
H -1.104881532664 -1.612386666521 -2.859009962983
O 1.257118467336 -0.030386666521 -1.619009962983
H 1.386118467336 -0.694386666521 -0.935009962983
H 0.274118467336 0.049613333479 -1.691010962983
O -1.748881532664 2.363613333479 -0.382010962983
H -0.958881532664 2.534613333479 -0.922011962983
H -1.533881532664 1.456613333479 -0.066010962983
O 0.443118467336 3.348613333479 -1.895010962983
H 1.193118467336 3.303613333479 -1.230009962983
H 0.857118467336 3.374613333479 -2.787011962983
O 2.355118467336 1.952613333479 0.001990037017
H 3.302118467336 2.114613333479 -0.216009962983
H 2.128118467336 1.113613333479 -0.476010962983
O -1.973881532664 -2.996386666521 0.689990037017
H -2.545881532664 -3.127386666521 1.401990037017
H -2.502881532664 -3.332386666521 -0.079010962983
O -1.384881532664 -0.401386666521 0.268988037017
H -1.492881532664 -1.321386666521 0.528988037017
H -1.567881532664 -0.534386666521 -0.695010962983
O 1.593118467336 -1.860386666521 0.289988037017
H 1.177118467336 -1.636386666521 1.146988037017
H 1.328118467336 -2.739386666521 0.032988037017
O 0.921118467336 -1.810386666521 2.991989037017
H 1.302118467336 -2.711386666521 3.005989037017
H 0.011118467336 -1.939386666521 3.267989037017
O 0.191118467336 0.754613333479 2.157988037017
H 0.790118467336 0.096613333479 2.544989037017
H -0.336881532664 0.376613333479 1.420989037017


==> anc/geoms/h2o_n/11/geom.xyz <==
33

O -2.445444201773 1.843521665579 -1.299000695796
H -2.985444201773 1.190521665579 -1.729000695796
H -1.998444201773 2.228521665579 -2.089000695796
O -2.551444201773 -1.147478334421 -1.645000695796
H -2.645444201773 -1.954478334421 -2.203000695796
H -3.095444201773 -1.380478334421 -0.840000695796
O 2.083555798227 2.373521665579 -0.432000695796
H 2.496555798227 2.095521665579 0.327999304204
H 1.259555798227 2.763521665579 -0.062000695796
O 1.365555798227 2.613521665579 2.870999304204
H 2.155555798227 3.203521665579 2.974999304204
H 0.643555798227 3.187521665579 2.894999304204
O 1.424555798227 -2.697478334421 -2.113000695796
H 1.173555798227 -2.712478334421 -1.202000695796
H 0.923555798227 -3.516478334421 -2.411000695796
O -1.406444201773 -3.003478334421 1.293999304204
H -0.544444201773 -3.419478334421 1.074999304204
H -1.206444201773 -2.053478334421 1.371999304204
O -2.667444201773 0.201521665579 2.051999304204
H -3.245444201773 0.947521665579 1.825999304204
H -3.048444201773 -0.468478334421 1.494999304204
O -0.471444201773 3.173521665579 0.102999304204
H -1.248444201773 2.765521665579 -0.303000695796
H -0.877444201773 3.940521665579 0.547999304204
O -0.010444201773 -0.542478334421 0.349999304204
H -0.765444201773 -0.434478334421 -0.320000695796
H -0.149444201773 0.237521665579 0.961999304204
O 1.330555798227 -2.949478334421 0.959999304204
H 2.000555798227 -2.671478334421 1.599999304204
H 0.779555798227 -2.115478334421 0.816999304204
O 3.619555798227 0.005521665579 -2.173000695796
H 3.227555798227 0.642521665579 -1.614000695796
H 2.847555798227 -0.424478334421 -2.612000695796


==> anc/geoms/h2o_n/12/geom.xyz <==
36

O -0.974061616251 2.825080898575 0.894595582138
H -0.048061616251 2.740080898575 0.541595582138
H -1.544061616251 2.654080898575 0.138595582138
O -2.379061616251 -1.697919101425 0.545595582138
H -2.213061616251 -2.526919101425 0.109596582138
H -3.265061616251 -1.638919101425 0.316595582138
O -3.244061616251 0.994080898575 1.548595582138
H -2.408061616251 1.452080898575 1.241595582138
H -3.548061616251 0.643080898575 0.704595582138
O -2.180061616251 -1.524919101425 -3.377405417862
H -2.262061616251 -2.142919101425 -4.166404417862
H -2.030061616251 -0.632919101425 -3.795404417862
O -0.394061616251 -1.283919101425 -1.216403417862
H -0.966061616251 -1.414919101425 -0.504403417862
H -0.923061616251 -1.619919101425 -1.985404417862
O 0.194938383749 1.311080898575 -1.637405417862
H 0.086938383749 0.391080898575 -1.377405417862
H 0.011938383749 1.178080898575 -2.601404417862
O 1.992938383749 -2.621919101425 -1.902404417862
H 1.047938383749 -2.341919101425 -1.638404417862
H 2.271938383749 -3.184919101425 -1.189405417862
O -0.585061616251 1.325080898575 3.380595582138
H -0.055061616251 0.495080898575 3.211595582138
H -0.732061616251 1.632080898575 2.467595582138
O 3.172938383749 -0.147919101425 -1.616405417862
H 2.756938383749 0.076080898575 -0.759405417862
H 2.907938383749 -1.026919101425 -1.873405417862
O 0.306938383749 -1.172919101425 2.295595582138
H -0.588061616251 -1.263919101425 1.986595582138
H 0.504938383749 -2.090919101425 2.556595582138
O 2.500938383749 -0.097919101425 1.085595582138
H 2.881938383749 -0.998919101425 1.099595582138
H 1.590938383749 -0.226919101425 1.361595582138
O 1.770938383749 2.467080898575 0.251594582138
H 2.369938383749 1.809080898575 0.638595582138
H 1.242938383749 2.089080898575 -0.485404417862


==> anc/geoms/h2o_n/13/geom.xyz <==
39

O -1.583404780487 0.530679124269 -0.768649507560
H -1.812404780487 1.306679124269 -1.301649507560
H -1.270404780487 0.927679124269 0.048350492440
O -1.464404780487 -1.773320875731 2.240350492440
H -1.593404780487 -1.110320875731 1.559350492440
H -1.465404780487 -1.298320875731 3.077350492440
O -1.969404780487 2.526679124269 -3.074649507560
H -1.630404780487 2.695679124269 -3.983650507560
H -1.505404780487 3.190679124269 -2.578649507560
O 1.886595219513 -1.808320875731 0.052350492440
H 2.088595219513 -0.892320875731 -0.163649507560
H 2.354595219513 -2.274319875731 -0.617649507560
O -2.820404780487 2.085679124269 2.195350492440
H -2.737404780487 2.944679124269 2.692350492440
H -3.760404780487 1.794679124269 2.512350492440
O 0.557595219513 1.069679124269 4.234350492440
H 0.577595219513 0.096679124269 4.352350492440
H 0.007595219513 1.339679124269 4.949350492440
O -0.996404780487 -1.774319875731 -1.938649507560
H -1.269404780487 -1.063320875731 -1.317649507560
H -1.114404780487 -1.301320875731 -2.774649507560
O 1.613595219513 -1.979319875731 2.796350492440
H 1.926595219513 -1.974320875731 1.803350492440
H 0.679595219513 -2.391320875731 2.815350492440
O 0.147595219513 -4.125319875731 0.336350492440
H -0.254404780487 -3.210320875731 0.148350492440
H 1.133595219513 -3.964320875731 0.251350492440
O 1.000595219513 0.166679124269 -4.507650507560
H 1.503595219513 -0.600320875731 -4.720649507560
H 1.329595219513 0.802679124269 -5.104648507560
O -0.220404780487 1.816679124269 1.432350492440
H -1.121404780487 2.078679124269 1.779350492440
H 0.177595219513 1.441679124269 2.198350492440
O 1.900595219513 1.032679124269 -0.227649507560
H 1.047595219513 1.440679124269 0.149350492440
H 1.908595219513 1.341679124269 -1.127649507560
O 2.050595219513 1.906679124269 -2.669649507560
H 1.511595219513 2.641679124269 -2.954649507560
H 1.657595219513 1.197679124269 -3.287649507560


==> anc/geoms/h2o_n/14/geom.xyz <==
42

O -0.394814291930 4.117860857723 0.884336155190
H 0.530184708070 4.283858857723 0.605336155190
H -0.585814291930 4.880858857723 1.411336155190
O 4.392185708070 -0.321140142277 1.315336155190
H 4.730185708070 0.343859857723 1.971336155190
H 3.984185708070 0.236859857723 0.578336155190
O 1.170186708070 -1.150140142277 -2.384663844810
H 2.069185708070 -1.318140142277 -2.010663844810
H 1.138184708070 -0.160140142277 -2.266663844810
O -2.310814291930 -3.279140142277 2.948336155190
H -2.013813291930 -2.791140142277 2.159336155190
H -1.654814291930 -2.979140142277 3.581336155190
O -3.269814291930 1.275859857723 1.101336155190
H -2.331814291930 1.321859857723 1.343336155190
H -3.279814291930 1.175859857723 0.143336155190
O -1.812813291930 -1.697140142277 -1.661663844810
H -0.896815291930 -1.859140142277 -1.906663844810
H -2.221814291930 -1.222140142277 -2.337663844810
O -1.274813291930 -1.595140142277 1.009336155190
H -0.737814291930 -0.772140142277 0.907336155190
H -1.814814291930 -1.666140142277 0.170336155190
O 0.593186708070 -3.889140142277 1.150336155190
H 0.054184708070 -3.109140142277 1.021336155190
H 1.460185708070 -3.667140142277 1.491336155190
O 1.823185708070 2.186859857723 2.925336155190
H 2.558185708070 2.833859857723 3.044336155190
H 2.238185708070 1.367859857723 3.286336155190
O -2.426814291930 1.451859857723 -1.597663844810
H -3.254815291930 2.002859857723 -1.520663844810
H -2.571814291930 1.089859857723 -2.493663844810
O 0.325184708070 1.201859857723 -1.466663844810
H 0.234185708070 0.943859857723 -0.550663844810
H -0.625815291930 1.316859857723 -1.747663844810
O 4.018185708070 1.050859857723 -1.072663844810
H 3.996185708070 1.261859857723 -1.991663844810
H 4.990185708070 1.190859857723 -0.795663844810
O -0.314814291930 1.219859857723 1.253336155190
H -0.317814291930 2.153859857723 1.030336155190
H 0.325184708070 1.223859857723 2.001336155190
O -0.835814291930 -0.908140142277 -4.313662844810
H 0.008185708070 -1.003140142277 -3.808663844810
H -0.955815291930 -1.765140142277 -4.755664844810


==> anc/geoms/h2o_n/15/geom.xyz <==
45

O -1.327367019768 3.160402809564 0.323004421108
H -0.832367019768 3.893402809564 -0.103995578892
H -0.718367019768 2.808402809564 1.017004421108
O 1.675632980232 -3.012597190436 -2.264995578892
H 1.219632980232 -2.986597190436 -3.144995578892
H 2.542632980232 -2.699597190436 -2.467995578892
O -1.284367019768 0.859402809564 3.450004421108
H -1.857367019768 1.675402809564 3.536004421108
H -1.981367019768 0.216402809564 3.263004421108
O -2.947367019768 -0.296597190436 -1.032995578892
H -3.825367019768 -0.492597190436 -1.312995578892
H -2.941367019768 0.707402809564 -1.068995578892
O 2.031632980232 3.197402809564 0.840004421108
H 2.445632980232 2.813402809564 0.079004421108
H 1.468632980232 2.479402809564 1.131004421108
O -2.730367019768 -0.931597190436 1.939004421108
H -2.115367019768 -1.663597190436 1.728004421108
H -2.824367019768 -0.518597190436 1.027004421108
O 0.598632980232 1.060402809564 1.388004421108
H -0.078367019768 0.865402809564 2.053004421108
H 0.519632980232 0.293402809564 0.741004421108
O 1.134632980232 -4.316597190436 0.066004421108
H 1.309632980232 -3.709597190436 -0.771995578892
H 2.014632980232 -4.766597190436 0.150004421108
O -0.926367019768 -2.960597190436 1.648004421108
H -0.072367019768 -3.173597190436 1.120004421108
H -1.191367019768 -3.818597190436 2.084004421108
O 0.221632980232 0.150402809564 -3.315995578892
H 0.374632980232 0.818402809564 -2.668995578892
H 1.048632980232 0.040402809564 -3.687995578892
O 3.182632980232 0.535402809564 -0.320995578892
H 3.838632980232 1.317402809564 -0.389995578892
H 2.967632980232 0.356402809564 -1.202995578892
O -3.358367019768 2.399402809564 -1.323995578892
H -2.867367019768 2.574402809564 -2.161995578892
H -2.739367019768 2.764402809564 -0.672995578892
O 1.085632980232 2.511402809564 -1.935995578892
H 1.191632980232 3.134402809564 -2.683995578892
H 1.216632980232 3.067402809564 -1.204995578892
O -0.039367019768 -0.986597190436 -0.411995578892
H -0.981367019768 -1.235597190436 -0.538995578892
H 0.269632980232 -1.041597190436 -1.335995578892
O 2.558632980232 -1.456597190436 1.318004421108
H 1.684632980232 -1.617597190436 0.906004421108
H 2.889632980232 -0.721597190436 0.791004421108


==> anc/geoms/h2o_n/16/geom.xyz <==
48

O 1.654560201548 -0.362412712636 -1.001202939054
H 2.060560201548 -1.270411712636 -1.080202939054
H 2.429560201548 0.158587287364 -1.300202939054
O -3.077439798452 2.598588287364 2.848797060946
H -2.225439798452 3.044589287364 3.052797060946
H -2.790439798452 1.923589287364 2.217797060946
O -1.562439798452 0.596589287364 0.928797060946
H -1.411439798452 0.949588287364 0.046797060946
H -1.297439798452 -0.298411712636 0.837797060946
O 1.014560201548 -2.054411712636 1.924797060946
H 0.356560201548 -2.367411712636 2.546797060946
H 0.475560201548 -1.797411712636 1.139797060946
O -0.037439798452 -0.936411712636 4.757797060946
H 0.639560201548 -0.177410712636 4.626797060946
H -0.896439798452 -0.505411712636 5.046797060946
O -1.457439798452 -0.778410712636 -3.715202939054
H -2.423439798452 -0.940411712636 -3.464202939054
H -1.098439798452 -1.587410712636 -3.211202939054
O -1.394439798452 -2.231411712636 0.130797060946
H -1.195439798452 -2.339411712636 -0.808202939054
H -1.660439798452 -3.101411712636 0.421797060946
O 1.638560201548 2.066588287364 1.356797060946
H 1.160560201548 1.990588287364 2.173797060946
H 2.060560201548 1.184588287364 1.322797060946
O -0.896439798452 1.151587287364 -1.679202939054
H -1.115439798452 0.396588287364 -2.328202939054
H 0.022560201548 0.998587287364 -1.435202939054
O 0.011560201548 -2.494411712636 -2.220202939054
H 0.423560201548 -3.032411712636 -2.953202939054
H 0.642560201548 -1.849411712636 -2.052202939054
O 4.621560201548 -0.141411712636 -0.914202939054
H 5.498560201548 0.192588287364 -0.750202939054
H 4.595560201548 -0.869412712636 -0.267202939054
O 0.993560201548 3.471589287364 -0.877202939054
H 0.572560201548 4.199588287364 -0.375202939054
H 1.250560201548 2.891587287364 -0.141202939054
O -3.309439798452 2.486588287364 -2.110202939054
H -3.444439798452 2.046588287364 -2.951202939054
H -2.428439798452 2.184588287364 -1.875202939054
O -4.263439798452 -0.179411712636 -0.330202939054
H -4.785439798452 -1.014410712636 -0.340202939054
H -4.087439798452 0.011588287364 0.626797060946
O 2.935560201548 -2.708411712636 -1.711202939054
H 2.524560201548 -3.591411712636 -1.625202939054
H 2.914560201548 -2.685411712636 -2.647202939054
O 2.945560201548 -0.071411712636 2.630797060946
H 3.726560201548 -0.496410712636 2.895797060946
H 2.410560201548 -0.810412712636 2.335797060946


==> anc/geoms/h2o_n/17/geom.xyz <==
51

O 0.735677842574 2.658088014402 -1.805627847216
H 0.412677842574 2.147088014402 -1.067627847216
H 1.603677842574 2.984088014402 -1.447627847216
O 0.176677842574 2.665088014402 2.416372152784
H 0.544677842574 3.512088014402 2.158372152784
H -0.405322157426 2.915088014402 3.072372152784
O -1.278322157426 -1.732911985598 -3.346627847216
H -1.139322157426 -0.805911985598 -3.033627847216
H -2.201322157426 -1.734911985598 -3.694627847216
O 3.242676842574 2.594088014402 -0.739627847216
H 3.475676842574 3.431088014402 -0.249627847216
H 3.648677842574 2.740088014402 -1.561627847216
O -3.555322157426 0.563088014402 0.995372152784
H -3.899322157426 0.973088014402 1.833372152784
H -3.206322157426 -0.261911985598 1.331372152784
O -2.081322157426 -1.563911985598 1.915372152784
H -1.899322157426 -2.388911985598 2.399372152784
H -1.963322157426 -1.834911985598 0.969372152784
O 2.359677842574 -2.454911985598 2.317372152784
H 1.928677842574 -1.601911985598 1.964372152784
H 1.703677842574 -3.160911985598 2.147372152784
O -4.132322157426 -2.921911985598 -1.596627847216
H -4.985322157426 -2.513911985598 -1.219627847216
H -4.124322157426 -2.612911985598 -2.496627847216
O 1.784677842574 -2.564911985598 -0.811627847216
H 1.978677842574 -2.194911985598 -1.742627847216
H 1.518677842574 -1.783911985598 -0.283627847216
O 3.798676842574 1.099088014402 1.451372152784
H 3.539677842574 1.462088014402 2.295372152784
H 3.786677842574 1.825088014402 0.752372152784
O -0.851322157426 1.254088014402 0.208372152784
H -1.746322157426 1.019088014402 0.136372152784
H -0.816322157426 2.038088014402 0.870372152784
O 1.116677842574 -0.484911985598 0.968372152784
H 0.367677842574 0.141088014402 0.793372152784
H 1.891677842574 0.087088014402 0.813372152784
O -0.637322157426 0.229088014402 3.691372152784
H -0.021322157426 0.696088014402 3.164372152784
H -1.156322157426 -0.287911985598 3.092372152784
O -1.692322157426 -2.970911985598 -0.417627847216
H -2.446322157426 -3.063911985598 -1.005627847216
H -0.954322157426 -3.094911985598 -0.975627847216
O 0.727677842574 0.512088014402 -3.619627847216
H 0.790677842574 1.372088014402 -3.134627847216
H 1.541677842574 0.049088014402 -3.303627847216
O 2.832677842574 -1.270911985598 -3.035627847216
H 3.308676842574 -1.015911985598 -2.183627847216
H 3.566678842574 -1.327911985598 -3.714627847216
O -2.559322157426 3.980088014402 1.400372152784
H -2.358322157426 4.015088014402 2.350372152784
H -2.087322157426 4.793088014402 1.108372152784


==> anc/geoms/h2o_n/18/geom.xyz <==
54

O -3.917295052846 2.539987654659 0.485379322066
H -3.598295052846 2.887987654659 1.332379322066
H -3.188295052846 1.953986654659 0.270379322066
O 0.060704947154 4.260987654659 -1.530621677934
H -0.692296052846 4.839987654659 -1.462620677934
H -0.094294052846 3.704987654659 -0.799620677934
O 0.202704947154 1.520988654659 -2.865620677934
H 0.538704947154 0.660987654659 -2.904619677934
H 1.010704947154 2.010987654659 -2.911619677934
O -1.420294052846 1.375987654659 -0.444620677934
H -0.801295052846 1.289987654659 -1.206619677934
H -1.700295052846 0.451987654659 -0.248619677934
O 1.477703947154 -1.061012345341 -2.772619677934
H 2.339705947154 -1.025013345341 -3.250620677934
H 0.759703947154 -1.007011345341 -3.442619677934
O 1.351704947154 -0.367012345341 0.249379322066
H 0.945704947154 -0.642011345341 -0.591620677934
H 2.230704947154 -0.000011345341 0.009379322066
O -3.820295052846 -0.460012345341 0.517379322066
H -4.442295052846 -1.171013345341 0.219378322066
H -4.375295052846 0.309987654659 0.740378322066
O 0.730704947154 -4.088013345341 -1.687620677934
H -0.011296052846 -4.250011345341 -1.126619677934
H 0.323704947154 -3.973013345341 -2.583620677934
O -0.059294052846 1.580987654659 2.666379322066
H 0.663704947154 0.905988654659 2.626380322066
H -0.365296052846 1.699987654659 1.729379322066
O -2.751295052846 0.464988654659 -3.605619677934
H -3.086295052846 1.316987654659 -3.603621677934
H -2.070296052846 0.498986654659 -2.928619677934
O 3.834704947154 0.580987654659 -1.001619677934
H 4.317704947154 0.729987654659 -0.177620677934
H 4.152705947154 -0.351011345341 -1.227619677934
O 3.835703947154 1.012986654659 3.224379322066
H 3.806704947154 0.080987654659 3.516379322066
H 4.093705947154 1.363986654659 4.042379322066
O 2.154704947154 2.714987654659 1.787379322066
H 1.297703947154 2.735987654659 2.199380322066
H 2.570704947154 1.988986654659 2.263379322066
O -2.078295052846 -0.463013345341 2.782378322066
H -2.691295052846 -0.369013345341 2.019380322066
H -1.885294052846 0.399987654659 3.062379322066
O 0.481703947154 -1.333011345341 2.817380322066
H -0.470295052846 -1.485012345341 2.624379322066
H 0.908703947154 -1.433012345341 1.916379322066
O 3.035704947154 -3.439012345341 0.035378322066
H 2.881705947154 -3.430012345341 0.983378322066
H 2.125704947154 -3.520012345341 -0.404619677934
O -1.474295052846 -1.322012345341 -1.412621677934
H -1.885294052846 -1.800012345341 -2.156620677934
H -1.671296052846 -1.884012345341 -0.664619677934
O -1.549296052846 -3.280012345341 0.739379322066
H -1.061295052846 -3.619013345341 1.509379322066
H -2.396295052846 -3.679012345341 0.884379322066


==> anc/geoms/h2o_n/19/geom.xyz <==
57

O 0.809499969367 -3.147667753782 -1.431557981928
H 0.136499969367 -3.707666753782 -0.980559981928
H 1.209499969367 -2.670667753782 -0.681557981928
O 1.007499969367 -1.308668753782 0.718441018072
H 1.044499969367 -0.429666753782 0.429442018072
H 0.516499969367 -1.248666753782 1.539441018072
O 0.900499969367 4.645332246218 -0.903557981928
H 1.707499969367 3.988332246218 -1.000557981928
H 1.351499969367 5.570332246218 -0.905558981928
O -3.038500030633 1.952332246218 0.107441018072
H -2.295500030633 2.563332246218 0.371441018072
H -3.768500030633 2.313332246218 0.584441018072
O -2.641500030633 1.178333246218 3.258441018072
H -2.914500030633 1.889332246218 3.879441018072
H -2.759500030633 1.651332246218 2.422441018072
O -1.182500030633 -1.361667753782 -4.355559981928
H -0.894500030633 -0.483667753782 -4.707558981928
H -0.946500030633 -1.263668753782 -3.403557981928
O 1.420499969367 -0.046667753782 -2.745558981928
H 1.849499969367 -0.808668753782 -3.237559981928
H 1.209499969367 0.491332246218 -3.449559981928
O -2.847500030633 1.927332246218 -2.609559981928
H -2.227500030633 2.674332246218 -2.645558981928
H -2.870500030633 1.741332246218 -1.651558981928
O 3.427499969367 -2.855667753782 0.586441018072
H 4.177499969367 -2.617668753782 1.134442018072
H 2.762499969367 -2.135668753782 0.817440018072
O 3.189499969367 3.051332246218 -1.459557981928
H 4.108499969367 2.829332246218 -1.195557981928
H 3.357499969367 3.380332246218 -2.377558981928
O -0.644500030633 3.119332246218 0.689440018072
H -0.141500030633 2.352332246218 0.476441018072
H -0.315500030633 3.755332246218 0.092442018072
O -1.207500030633 -1.054666753782 2.339441018072
H -1.928500030633 -1.530666753782 1.959441018072
H -1.685500030633 -0.282667753782 2.633441018072
O -0.254500030633 -3.548668753782 3.094441018072
H -1.129500030633 -3.750667753782 2.953441018072
H -0.204500030633 -2.567667753782 2.917441018072
O -1.590500030633 -4.182666753782 -0.365557981928
H -2.276500030633 -4.226667753782 -1.034558981928
H -2.077500030633 -3.827667753782 0.436442018072
O -3.679500030633 -0.877666753782 -1.382557981928
H -2.746500030633 -0.989668753782 -1.400557981928
H -3.811500030633 -0.396667753782 -0.545558981928
O 3.539499969367 1.856332246218 2.377441018072
H 3.649499969367 2.608332246218 2.958441018072
H 4.419499969367 1.397332246218 2.495441018072
O 1.895499969367 -0.142667753782 3.392441018072
H 2.398499969367 -0.952667753782 3.276441018072
H 2.518499969367 0.568332246218 3.073441018072
O -0.981500030633 -0.998666753782 -1.642558981928
H -0.242500030633 -0.325666753782 -1.756558981928
H -0.554500030633 -1.582666753782 -1.010558981928
O 1.568499969367 1.359332246218 0.168440018072
H 2.272499969367 1.589332246218 0.798441018072
H 2.013499969367 1.350332246218 -0.668559981928


==> anc/geoms/h2o_n/2/geom.xyz <==
6

O 0.604669785749 -1.363063401244 -0.360525972499
H -0.244330214251 -0.930063401244 -0.618525972499
H 1.246669785749 -0.735063401244 -0.487525972499
O -0.588330214251 1.329936598756 0.322475027501
H 0.133669785749 1.004936598756 0.844474027501
H -1.395330214251 1.185936598756 0.865474027501


==> anc/geoms/h2o_n/20/geom.xyz <==
60

O 0.242252283526 -1.107939859996 0.998338754830
H 0.771252283526 -1.803939859996 0.520338754830
H 0.402252283526 -1.385939859996 1.962338754830
O -0.330747716474 -2.398939859996 -1.432661245170
H -0.550747716474 -3.320939859996 -1.436661245170
H -0.535747716474 -2.042939859996 -0.509661245170
O -0.431747716474 -4.270939859996 1.563338754830
H 0.478252283526 -4.281939859996 1.177338754830
H -0.352747716474 -3.729939859996 2.379338754830
O -4.602747716474 -0.450940859996 -0.456661245170
H -5.173748716474 0.097060140004 -1.016661245170
H -3.820747716474 -0.514939859996 -1.003661245170
O 1.032252283526 1.556059140004 0.514338754830
H 0.970252283526 0.560059140004 0.479338754830
H 0.577252283526 1.770060140004 -0.232661245170
O 3.193252283526 2.496060140004 -1.626661245170
H 2.438252283526 1.901061140004 -1.751661245170
H 2.841252283526 3.050061140004 -0.888661245170
O -2.980747716474 0.444060140004 -2.807661245170
H -3.162748716474 -0.094939859996 -3.548661245170
H -3.786747716474 1.062060140004 -2.833661245170
O -2.022747716474 0.403059140004 1.167338754830
H -1.171747716474 0.099061140004 0.895338754830
H -2.140747716474 -0.071940859996 2.003338754830
O -0.394746716474 1.463061140004 -1.955661245170
H -1.327747716474 1.174059140004 -1.930661245170
H -0.364748716474 1.817061140004 -2.842661245170
O -0.382747716474 4.359061140004 0.112338754830
H -0.360748716474 4.297060140004 -0.876661245170
H -0.521747716474 5.280060140004 0.321338754830
O -2.715747716474 2.966059140004 0.050338754830
H -1.781747716474 3.274060140004 0.265338754830
H -2.804746716474 2.149060140004 0.507338754830
O -2.548748716474 -1.117939859996 3.544338754830
H -3.293747716474 -0.562939859996 4.005338754830
H -2.666748716474 -1.975939859996 3.970338754830
O -0.128747716474 2.821061140004 3.037338754830
H 0.277252283526 3.675061140004 3.115338754830
H 0.274252283526 2.364060140004 2.262338754830
O 1.988252283526 -3.506939859996 0.167338754830
H 2.544252283526 -4.214939859996 0.386338754830
H 1.902252283526 -3.519939859996 -0.837661245170
O 1.705252283526 -0.624939859996 -2.067661245170
H 1.182252283526 0.140061140004 -2.402661245170
H 1.024252283526 -1.286939859996 -1.874661245170
O -0.274747716474 -1.644939859996 -4.110661245170
H -0.648746716474 -1.837939859996 -3.237661245170
H 0.221252283526 -0.810939859996 -3.914661245170
O 0.630252283526 -2.574939859996 3.418338754830
H 1.398252283526 -3.199939859996 3.561338754830
H 0.606252283526 -1.918939859996 4.164338754830
O 3.909252283526 -1.896939859996 1.895338754830
H 3.607252283526 -2.617939859996 1.378338754830
H 3.072252283526 -1.491939859996 2.121338754830
O 0.950252283526 1.082060140004 -4.447661245170
H 0.630252283526 2.000060140004 -4.434661245170
H 1.190252283526 0.967061140004 -5.337661245170
O 3.324252283526 2.064061140004 2.490338754830
H 2.880252283526 2.483059140004 1.679338754830
H 2.621252283526 1.586060140004 2.902338754830


==> anc/geoms/h2o_n/21/geom.xyz <==
63

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/22/geom.xyz <==
66

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/23/geom.xyz <==
69

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/24/geom.xyz <==
72

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/25/geom.xyz <==
75

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/26/geom.xyz <==
78

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/27/geom.xyz <==
81

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/28/geom.xyz <==
84

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/29/geom.xyz <==
87

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/3/geom.xyz <==
9

O 1.008537436955 0.991965962058 -0.649096311494
H 1.036537436955 1.945965962058 -0.572096311494
H 0.096537436955 0.715965962058 -0.390096311494
O -1.740462563045 0.868965962058 -0.195096311494
H -2.490462563045 0.174965962058 -0.301096311494
H -2.189462563045 1.519965962058 0.319903688506
O 0.894537436955 -1.937034037942 0.834903688506
H 0.793537436955 -1.698034037942 -0.106096311494
H 0.172537436955 -1.451034037942 1.196903688506


==> anc/geoms/h2o_n/30/geom.xyz <==
90

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/31/geom.xyz <==
93

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/32/geom.xyz <==
96

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/33/geom.xyz <==
99

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/34/geom.xyz <==
102

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/35/geom.xyz <==
105

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/36/geom.xyz <==
108

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O         -1.46886        0.92260        5.92517
H         -0.84236        1.36160        6.56817
H         -0.94326        0.41460        5.24217
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/37/geom.xyz <==
111

O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -5.12176       -2.11580        1.52517
H         -6.06916       -2.39280        1.68517
H         -4.86316       -1.41320        2.18817
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O         -1.46886        0.92260        5.92517
H         -0.84236        1.36160        6.56817
H         -0.94326        0.41460        5.24217
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/38/geom.xyz <==
114

O          0.89954        3.41660        5.42617
H          1.55954        3.76060        6.09317
H          1.37854        2.89060        4.72417
O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -5.12176       -2.11580        1.52517
H         -6.06916       -2.39280        1.68517
H         -4.86316       -1.41320        2.18817
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O         -1.46886        0.92260        5.92517
H         -0.84236        1.36160        6.56817
H         -0.94326        0.41460        5.24217
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/39/geom.xyz <==
117

O          0.89954        3.41660        5.42617
H          1.55954        3.76060        6.09317
H          1.37854        2.89060        4.72417
O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.77726        3.82760        4.58317
H         -0.79156        3.89360        4.73717
H         -2.21746        3.44860        5.39717
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -5.12176       -2.11580        1.52517
H         -6.06916       -2.39280        1.68517
H         -4.86316       -1.41320        2.18817
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O         -1.46886        0.92260        5.92517
H         -0.84236        1.36160        6.56817
H         -0.94326        0.41460        5.24217
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/4/geom.xyz <==
12

O -0.831126382592 -0.800500805235 1.714899834172
H -1.791126382592 -0.648500805235 1.904899834172
H -0.703126382592 -1.102500805235 0.785899834172
O -1.014126382592 2.189499194765 -2.328100165828
H -1.234126382592 1.223499194765 -2.335100165828
H -0.189126382592 2.152499194765 -2.820100165828
O 1.647873617408 0.120499194765 1.520899834172
H 2.192873617408 -0.324500805235 0.863899834172
H 0.803873617408 -0.392500805235 1.434899834172
O 0.188873617408 -1.347500805235 -0.770100165828
H 0.220873617408 -2.228500805235 -0.535100165828
H 0.834873617408 -1.250500805235 -1.483100165828


==> anc/geoms/h2o_n/40/geom.xyz <==
120

O          0.89954        3.41660        5.42617
H          1.55954        3.76060        6.09317
H          1.37854        2.89060        4.72417
O         -2.36656        3.20060        0.54417
H         -2.11186        3.22160       -0.42303
H         -3.06666        2.50060        0.68817
O          0.85854        5.03360       -1.24113
H          1.24254        4.44360       -0.53133
H          1.58854        5.57960       -1.65213
O          0.40454        0.35260       -4.38033
H          1.25054        0.48860       -3.86563
H         -0.35176        0.80160       -3.90403
O         -0.42646        1.01860        0.96017
H         -0.91126        0.16040        0.79117
H         -1.08886        1.74460        1.14217
O         -1.43646       -1.30420       -2.51373
H         -0.45836       -1.16950       -2.35513
H         -1.81866       -0.48990       -2.95053
O          0.50654        0.34760        3.46417
H          0.41754        0.81160        2.58317
H         -0.13546       -0.41780        3.50417
O         -2.17016       -1.29950        0.16617
H         -3.06766       -0.93780        0.41817
H         -2.04646       -1.22420       -0.82373
O         -3.86696       -0.64830        3.39117
H         -4.20786       -0.43120        4.30617
H         -2.90256       -0.90660        3.44817
O         -3.38476       -4.17730        2.48717
H         -4.08316       -3.56620        2.11417
H         -2.49876       -3.95970        2.07717
O          3.72854       -4.00650        0.33917
H          4.41554       -4.04490        1.06417
H          2.91154       -3.54010        0.67817
O         -1.77726        3.82760        4.58317
H         -0.79156        3.89360        4.73717
H         -2.21746        3.44860        5.39717
O         -1.69246        1.44860       -3.02323
H         -1.55156        2.32360       -2.56083
H         -2.32056        1.57460       -3.79103
O          4.52354        3.09060        1.65717
H          3.91654        3.83360        1.37617
H          5.35654        3.47260        2.05617
O          4.48654       -4.38070       -2.23313
H          3.70654       -4.75060       -2.73673
H          4.25554       -4.31160       -1.26283
O          3.65754       -1.38850       -0.28733
H          2.77454       -1.16150       -0.69813
H          3.88754       -2.33910       -0.49573
O         -1.07386       -3.37430        1.45117
H         -1.39726       -2.60980        0.89417
H         -0.59656       -4.03270        0.86917
O          2.65054        1.02560       -2.79423
H          3.59654        0.84560       -3.06213
H          2.62754        1.34960       -1.84843
O         -4.01326        1.17360        1.42617
H         -4.09166        0.60560        2.24517
H         -4.92686        1.42060        1.10317
O         -4.96236       -2.64740       -1.30603
H         -5.09566       -2.43940       -0.33703
H         -4.65256       -1.82530       -1.78373
O         -1.37566       -1.59390        3.64517
H         -1.29066       -2.35340        3.00017
H         -1.18566       -1.92000        4.57117
O          4.33754        0.21860        1.68017
H          4.17854        1.19460        1.53017
H          3.96554       -0.30150        0.91217
O          2.18854        4.24360        1.07617
H          1.51654        3.84860        1.70217
H          1.96854        5.20460        0.91317
O         -5.12176       -2.11580        1.52517
H         -6.06916       -2.39280        1.68517
H         -4.86316       -1.41320        2.18817
O          5.41354        0.78960       -3.22093
H          5.57654        0.10070       -3.92723
H          5.35854        0.34360       -2.32733
O         -1.53226        3.93560       -2.02753
H         -1.84336        4.41760       -2.84643
H         -0.64196        4.29460       -1.74743
O          1.91954       -5.46690       -1.52463
H          2.28654       -6.28210       -1.97253
H          2.19554       -5.46180       -0.56353
O         -1.46886        0.92260        5.92517
H         -0.84236        1.36160        6.56817
H         -0.94326        0.41460        5.24217
O          3.21354       -2.22650       -3.85003
H          3.64454       -1.68130       -4.56933
H          3.90154       -2.80660       -3.41433
O         -4.61016        0.18020       -2.02643
H         -3.70006        0.59360       -2.00293
H         -5.25756        0.82160       -2.43733
O         -0.73476       -5.21640       -0.50983
H         -1.32546       -5.58600       -1.22703
H          0.21454       -5.21970       -0.82513
O          2.11954        1.73460       -0.30733
H          2.43454        2.55360        0.17217
H          1.31554        1.36360        0.15817
O         -1.11166       -3.83630       -3.66973
H         -1.20316       -2.87480       -3.41063
H         -0.14346       -4.08720       -3.68373
O          3.30354       -0.77790        4.14017
H          3.94154       -0.63220        3.38317
H          2.36454       -0.71390        3.80117
O         -0.75786       -1.57930       -6.01523
H         -1.27216       -1.05190       -6.69143
H         -0.22246       -0.95710       -5.44453
O          2.89254        2.16460        4.26317
H          3.34054        2.39960        3.40117
H          2.43754        1.27860        4.17217
O          6.10054       -0.47450       -0.87633
H          5.23054       -0.88590       -0.60543
H          6.79954       -0.69640       -0.19683
O          1.59554       -2.36970        1.83817
H          0.61954       -2.41900        1.62617
H          1.75054       -2.68300        2.77517
O          1.42454       -1.50030       -1.95243
H          1.66354       -0.58260       -2.26983
H          1.98354       -2.17550       -2.43413
O         -0.25576        3.45560        2.03517
H         -0.59976        3.28760        2.95917
H         -1.02396        3.63660        1.42117


==> anc/geoms/h2o_n/5/geom.xyz <==
15

O -0.173019573410 2.945178335630 -0.772621453275
H 0.058980426590 2.234178335630 -0.125621453275
H -1.098019573410 3.226178335630 -0.468622453275
O 1.949980426590 -0.732821664370 -0.494621453275
H 2.903980426590 -0.742821664370 -0.746622453275
H 1.444980426590 -1.350821664370 -0.996622453275
O -1.635019573410 -0.533821664370 -1.414621453275
H -1.194019573410 -0.127821664370 -0.653621453275
H -2.554019573410 -0.613821664370 -1.063621453275
O 0.004980426590 -2.260821664370 1.876379546725
H 0.958980426590 -2.219821664370 2.089378546725
H -0.036019573410 -2.908821664370 1.145378546725
O -0.176019573410 0.714178335630 0.736377546725
H 0.216980426590 -0.007821664370 0.262378546725
H -0.240019573410 0.418178335630 1.654378546725


==> anc/geoms/h2o_n/6/geom.xyz <==
18

O 1.718065532600 -1.985502442294 -1.359261872230
H 0.893065532600 -1.740502442294 -0.857261872230
H 2.283065532600 -1.195502442294 -1.424261872230
O 0.852065532600 0.375497557706 2.227739127770
H 0.490065532600 -0.030502442294 3.020738127770
H 1.449065532600 1.042497557706 2.614738127770
O -2.902934467400 -1.520502442294 0.890739127770
H -1.939934467400 -1.294502442294 0.653737127770
H -3.471934467400 -1.391502442294 0.084738127770
O -0.400934467400 -0.686502442294 -0.016261872230
H -0.570934467400 0.107497557706 -0.473261872230
H 0.035065532600 -0.337502442294 0.770738127770
O -0.195934467400 2.244497557706 0.254737127770
H -0.374934467400 1.699497557706 1.052738127770
H -0.989934467400 2.746497557706 0.035738127770
O 0.907065532600 1.423497557706 -2.131261872230
H 1.851065532600 1.108497557706 -2.116261872230
H 0.705065532600 1.650497557706 -1.242261872230


==> anc/geoms/h2o_n/7/geom.xyz <==
21

O -1.642613618364 1.322226723439 2.222836261324
H -1.917613618364 0.764226723439 2.923836261324
H -2.156613618364 1.082226723439 1.460836261324
O -0.663613618364 -0.180773276561 -2.115163738676
H -0.957613618364 0.410226723439 -2.862163738676
H 0.235386381636 0.127226723439 -1.944163738676
O 0.762386381636 0.747226723439 1.046836261324
H 1.549386381636 0.813226723439 1.586836261324
H 0.030386381636 1.081226723439 1.662836261324
O 3.024386381636 -0.955773276561 -0.141163738676
H 3.325386381636 -0.624773276561 0.699836261324
H 2.398386381636 -0.191773276561 -0.391163738676
O -2.791613618364 -0.367773276561 -0.220163738676
H -3.750613618364 -0.158773276561 -0.376163738676
H -2.396613618364 -0.251773276561 -1.098163738676
O -0.375613618364 -1.811773276561 0.964836261324
H -1.184613618364 -1.349773276561 0.721836261324
H 0.297386381636 -1.152773276561 0.753836261324
O 1.738386381636 1.011226723439 -1.755163738676
H 1.460386381636 1.482226723439 -0.943163738676
H 2.246386381636 1.705226723439 -2.240163738676


==> anc/geoms/h2o_n/8/geom.xyz <==
24

O -2.690193207018 -0.969247856527 0.630255746293
H -1.972193207018 -1.133249856527 -0.080744253707
H -3.168194207018 -1.842248856527 0.706255746293
O -0.501193207018 -1.564249856527 2.692255746293
H -1.190193207018 -1.360248856527 3.351255746293
H -0.970194207018 -2.155248856527 2.079255746293
O -1.596193207018 1.483751143473 1.156255746293
H -0.922193207018 1.239751143473 1.809255746293
H -2.074194207018 0.672751143473 1.147255746293
O -0.408193207018 1.189751143473 -1.270744253707
H -0.934192207018 1.133751143473 -0.488744253707
H -0.612193207018 0.388752143473 -1.777744253707
O 1.537806792982 -1.720249856527 -1.822744253707
H 1.565806792982 -1.809247856527 -2.818744253707
H 2.497806792982 -1.655248856527 -1.587744253707
O 2.608806792982 1.552751143473 1.580255746293
H 2.693806792982 0.789751143473 2.194255746293
H 2.361806792982 2.250751143473 2.259255746293
O 2.258806792982 1.764751143473 -1.526744253707
H 1.318806792982 1.747751143473 -1.419744253707
H 2.549806792982 2.062751143473 -0.600744253707
O -1.185194207018 -1.527248856527 -1.509744253707
H -0.237193207018 -1.376249856527 -1.504744253707
H -1.295192207018 -2.287248856527 -2.141744253707


==> anc/geoms/h2o_n/9/geom.xyz <==
27

O -0.911690520272 -1.664161846750 -1.051720306127
H -1.755690520272 -2.123161846750 -1.103720306127
H -0.329690520272 -2.450161846750 -0.788720306127
O -1.594690520272 2.352838153250 0.293279693873
H -1.010690520272 1.725838153250 0.754279693873
H -2.499690520272 2.255838153250 0.681279693873
O 1.971309479728 -1.536161846750 -2.055720306127
H 1.317309479728 -1.521161846750 -1.415720306127
H 2.740309479728 -1.879161846750 -1.574720306127
O -3.030690520272 -0.438161846750 1.746279693873
H -3.334690520272 0.432838153250 2.110279693873
H -2.074690520272 -0.340161846750 1.801279693873
O 2.766309479728 1.163838153250 -0.775720306127
H 2.220309479728 0.721838153250 -1.475720306127
H 2.832309479728 2.063838153250 -1.142720306127
O -0.383690520272 0.301838153250 1.796279693873
H -0.337690520272 -0.539161846750 1.354279693873
H 0.568309479728 0.628838153250 1.735279693873
O 1.787309479728 2.430838153250 1.558279693873
H 1.472309479728 3.202838153250 0.961279693873
H 2.231309479728 1.893838153250 0.884279693873
O -1.275690520272 0.671838153250 -2.488720306127
H -2.126690520272 0.600838153250 -2.918720306127
H -1.212690520272 -0.224161846750 -2.017720306127
O 0.680309479728 -3.145161846750 0.918279693873
H -0.055690520272 -3.511161846750 1.360279693873
H 1.216309479728 -3.121161846750 1.739279693873

